Unveiling Regions in multi-scale Feynman Integrals using Singularities and Power Geometry

We introduce a novel approach for solving the problem of identifying regions in the framework of Method of Regions by considering singularities and the associated Landau equations given a multi-scale Feynman diagram. These equations are then analyzed by an expansion in a small threshold parameter via the Power Geometry technique. This effectively leads to the analysis of Newton Polytopes which are evaluated using a Mathematica based convex hull program. Furthermore, the elements of the Gr\"{o}bner Basis of the Landau Equations give a family of transformations, which when applied, reveal regions like potential and Glauber. Several one-loop and two-loop examples are studied and benchmarked using our algorithm which we call ASPIRE.

==> anc/FivePointOneLoopP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    254087,       7110]
NotebookOptionsPosition[    246909,       6867]
NotebookOutlinePosition[    247317,       6883]
CellTagsIndexPosition[    247274,       6880]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Example: Five point one loop function\
\>", "Title",
 CellChangeTimes->{{3.7228339539484987`*^9, 3.722834002350849*^9}, {
  3.7228340597290087`*^9, 3.722834077093857*^9}, {3.723356536716668*^9, 
  3.723356552750582*^9}, {3.744960794347416*^9, 3.744960870307476*^9}, {
  3.7449611599656076`*^9, 3.744961184188004*^9}}],

Cell[CellGroupData[{

Cell["\<\
Loading packages:
\
\>", "Section",
 CellChangeTimes->{
  3.745322555627611*^9, {3.7453226379939823`*^9, 3.74532264727479*^9}}],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7453225644549522`*^9, 3.745322612720331*^9}, 
   3.745564637573786*^9, {3.752501763096126*^9, 3.752501768455586*^9}, {
   3.752502276133959*^9, 3.7525022775398417`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions: ", "Section",
 CellChangeTimes->{{3.745322712667676*^9, 3.745322743130052*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Scalecheck", "[", 
    RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "a", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"alphaCount", "=", 
       RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllSub", "=", 
       RowBox[{"Subsets", "[", 
        RowBox[{"alphaparam", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllTran", "=", 
       RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"TabTran", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"AllSub", "[", 
           RowBox[{"[", 
            RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"AllTran", "[", 
           RowBox[{"[", 
            RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"Row", ",", "1", ",", 
           RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Column", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"AllSub", "[", 
             RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"list1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Upoly", "/.", 
             RowBox[{"TabTran", "[", 
              RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a", "^", 
             RowBox[{"Exponent", "[", 
              RowBox[{
               RowBox[{"Upoly", "/.", 
                RowBox[{"TabTran", "[", 
                 RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
            ")"}]}], "===", "Upoly"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"list2", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Fpoly", "/.", 
             RowBox[{"TabTran", "[", 
              RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"a", "^", 
             RowBox[{"Exponent", "[", 
              RowBox[{
               RowBox[{"Fpoly", "/.", 
                RowBox[{"TabTran", "[", 
                 RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
            ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"list", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"list1", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "&&", 
          RowBox[{"list2", "[", 
           RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<List of transformations :\>\"", ",", 
        RowBox[{"TabTran", "[", 
         RowBox[{"[", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Position", "[", 
            RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"TrueLength", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"Position", "[", 
         RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
        RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745322748308502*^9, 3.745322842136471*^9}, {
  3.745322873976812*^9, 3.745322952813305*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding out the Symanzik Polynomials, U and F :", "Section",
 CellChangeTimes->{{3.722834386267066*^9, 3.722834429274197*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.7228344782589808`*^9, 3.7228346432371273`*^9}, {
   3.722834677044005*^9, 3.722834694798861*^9}, {3.7228347283098516`*^9, 
   3.722834899336968*^9}, 3.74498517781448*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "have", " ", "been", " ", "made", " ", "to", " ", "ensure",
     " ", "that", " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", 
    "correct", " ", "positive", " ", "sign"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"uf", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", " ", "q"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
       RowBox[{
        SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7228349238847847`*^9, 3.722834926112064*^9}, 
   3.722835100382756*^9, 3.723352892510958*^9, {3.736183655299959*^9, 
   3.736183696295827*^9}, {3.744969993556788*^9, 3.744970096323287*^9}, {
   3.744970167298025*^9, 3.744970199629615*^9}, {3.744970261622336*^9, 
   3.7449703296852903`*^9}, 3.744970423923794*^9, {3.7449704598770437`*^9, 
   3.744970460724578*^9}, {3.744970640023098*^9, 3.7449706595258827`*^9}, {
   3.752417678598043*^9, 3.7524176858127127`*^9}, 3.7524177290615396`*^9, {
   3.752903287037582*^9, 3.752903342717348*^9}}],

Cell["Variables for UF: {k, m, p, q}", "Print",
 CellChangeTimes->{3.7525018041716948`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "3", "]"}], "+", 
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.722835104696445*^9, 3.722837977919853*^9, 3.722838066751008*^9, 
   3.722843023891283*^9, 3.722928327852137*^9, 3.722929169764318*^9, {
   3.722929366657178*^9, 3.722929390017363*^9}, 3.722929885386899*^9, 
   3.723189714212352*^9, 3.723352898037393*^9, 3.723356513479304*^9, 
   3.736181510139049*^9, 3.736183635556819*^9, 3.736183676703306*^9, 
   3.736183707576033*^9, 3.736185067227008*^9, 3.736660698462063*^9, 
   3.7366607779367027`*^9, 3.741425384753805*^9, 3.741492193838332*^9, 
   3.7414923941328297`*^9, 3.741493183884081*^9, 3.7448941707515306`*^9, 
   3.7449700997975893`*^9, 3.744970201147588*^9, {3.744970304729826*^9, 
   3.744970331170648*^9}, 3.7449704248848124`*^9, 3.744970461828763*^9, 
   3.744970669812677*^9, 3.745173833051948*^9, 3.745173963751495*^9, {
   3.745248616043906*^9, 3.745248643427637*^9}, 3.745248734365012*^9, 
   3.745309682495062*^9, 3.745309712690033*^9, 3.745309793928667*^9, 
   3.745310078759532*^9, 3.74531021205406*^9, 3.745323062836821*^9, 
   3.745480489398171*^9, 3.745565106388879*^9, {3.745565162108624*^9, 
   3.745565219581304*^9}, 3.7455653830252457`*^9, 3.745565470678369*^9, 
   3.745565560722838*^9, 3.74556562263922*^9, 3.745565706809434*^9, 
   3.7455658064330187`*^9, 3.745646295591003*^9, 3.745647229232545*^9, 
   3.7456476798739557`*^9, {3.745648208043212*^9, 3.7456482372513657`*^9}, 
   3.745648443515671*^9, 3.752417687545157*^9, 3.752417731538087*^9, 
   3.7524178273730087`*^9, 3.75250180420709*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{"U", "=", 
   RowBox[{"uf", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"F", "=", 
   RowBox[{"uf", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.7228353898034077`*^9, 3.722835467534136*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{"x", "[", "3", "]"}], "+", 
  RowBox[{"x", "[", "4", "]"}], "+", 
  RowBox[{"x", "[", "5", "]"}]}]], "Output",
 CellChangeTimes->{
  3.722835414775017*^9, 3.722835469908021*^9, 3.722837981631256*^9, 
   3.722838066793128*^9, 3.722843024006673*^9, 3.722928327863433*^9, 
   3.722929169867307*^9, 3.722929366687823*^9, 3.722929885441618*^9, 
   3.72318971427802*^9, 3.723352907233295*^9, 3.723356513519358*^9, 
   3.736181510267597*^9, 3.73618363557754*^9, 3.7361836767228193`*^9, 
   3.736183707599888*^9, 3.736185067231388*^9, 3.736660698477689*^9, 
   3.736660777966708*^9, 3.741425384769331*^9, 3.741492193863381*^9, 
   3.741492394136627*^9, 3.741493183887186*^9, 3.744894170779237*^9, 
   3.7451738330739107`*^9, 3.745173963802288*^9, {3.745248616062861*^9, 
   3.745248643457736*^9}, 3.745248734389617*^9, 3.745309682537425*^9, 
   3.745309712724731*^9, 3.7453097939758244`*^9, 3.745310078780229*^9, 
   3.745310212080967*^9, 3.74532306286969*^9, 3.7454804894405212`*^9, 
   3.745565106427403*^9, {3.745565162149198*^9, 3.7455652196081247`*^9}, 
   3.745565383058161*^9, 3.745565470714251*^9, 3.745565560754674*^9, 
   3.745565622667824*^9, 3.7455657068388147`*^9, 3.745565806468054*^9, 
   3.745646295620263*^9, 3.7456472292671127`*^9, 3.745647679910143*^9, {
   3.745648208046454*^9, 3.74564823728514*^9}, 3.7456484435522738`*^9, 
   3.75241770038776*^9, 3.752417733683403*^9, 3.752417829878785*^9, 
   3.752501806603084*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.722835414775017*^9, 3.722835469908021*^9, 3.722837981631256*^9, 
   3.722838066793128*^9, 3.722843024006673*^9, 3.722928327863433*^9, 
   3.722929169867307*^9, 3.722929366687823*^9, 3.722929885441618*^9, 
   3.72318971427802*^9, 3.723352907233295*^9, 3.723356513519358*^9, 
   3.736181510267597*^9, 3.73618363557754*^9, 3.7361836767228193`*^9, 
   3.736183707599888*^9, 3.736185067231388*^9, 3.736660698477689*^9, 
   3.736660777966708*^9, 3.741425384769331*^9, 3.741492193863381*^9, 
   3.741492394136627*^9, 3.741493183887186*^9, 3.744894170779237*^9, 
   3.7451738330739107`*^9, 3.745173963802288*^9, {3.745248616062861*^9, 
   3.745248643457736*^9}, 3.745248734389617*^9, 3.745309682537425*^9, 
   3.745309712724731*^9, 3.7453097939758244`*^9, 3.745310078780229*^9, 
   3.745310212080967*^9, 3.74532306286969*^9, 3.7454804894405212`*^9, 
   3.745565106427403*^9, {3.745565162149198*^9, 3.7455652196081247`*^9}, 
   3.745565383058161*^9, 3.745565470714251*^9, 3.745565560754674*^9, 
   3.745565622667824*^9, 3.7455657068388147`*^9, 3.745565806468054*^9, 
   3.745646295620263*^9, 3.7456472292671127`*^9, 3.745647679910143*^9, {
   3.745648208046454*^9, 3.74564823728514*^9}, 3.7456484435522738`*^9, 
   3.75241770038776*^9, 3.752417733683403*^9, 3.752417829878785*^9, 
   3.75250180660644*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"AlphaVariables", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"Variables", "[", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  TraditionalForm]], "Input",
 CellChangeTimes->{{3.722835122745984*^9, 3.722835201204563*^9}, {
   3.722835535178196*^9, 3.722835539626348*^9}, 3.745248711111539*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "3", "]"}], ",", 
   RowBox[{"x", "[", "4", "]"}], ",", 
   RowBox[{"x", "[", "5", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7228352025375433`*^9, 3.722835541936879*^9, 3.7228379868555183`*^9, 
   3.722838066830613*^9, 3.722843024111493*^9, 3.722928327974666*^9, 
   3.722929169942074*^9, 3.72292936671911*^9, 3.722929885527739*^9, 
   3.723189714365096*^9, 3.723352915361453*^9, 3.723356513571768*^9, 
   3.736181510274208*^9, 3.736183635583057*^9, 3.736183676726519*^9, 
   3.736183707605028*^9, 3.736185067254616*^9, 3.7366606984814997`*^9, 
   3.7366607779723063`*^9, 3.741425384773612*^9, 3.741492193867893*^9, 
   3.741492394154852*^9, 3.74149318391965*^9, 3.744894170784235*^9, 
   3.745173833078362*^9, 3.7451739638375*^9, {3.745248616066255*^9, 
   3.7452486434621267`*^9}, 3.745248734395195*^9, 3.745309682572555*^9, 
   3.7453097127330837`*^9, 3.7453097939812183`*^9, 3.745310078784009*^9, 
   3.745310212086628*^9, 3.7453230628736057`*^9, 3.745480489487275*^9, 
   3.745565106432781*^9, {3.7455651621547747`*^9, 3.7455652196138153`*^9}, 
   3.745565383063587*^9, 3.7455654707196617`*^9, 3.745565560760249*^9, 
   3.745565622673321*^9, 3.7455657068438997`*^9, 3.7455658064726954`*^9, 
   3.745646295625347*^9, 3.7456472292732067`*^9, 3.7456476799154387`*^9, {
   3.745648208083906*^9, 3.745648237290886*^9}, 3.7456484435579767`*^9, 
   3.752417708709347*^9, 3.752417738868599*^9, 3.752417832452436*^9, 
   3.752501809602687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding the derivatives of F w. r.t the alpha parameters:\
\>", "Subsection",
 CellChangeTimes->{{3.7414248471896687`*^9, 3.741424878595941*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "1"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "1", "]"}]}], "]"}]}], " ", ";"}], "            ", 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "2"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "2", "]"}]}], "]"}]}], ";"}], "           ", 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "3"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "3", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "4"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "4", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["F", "5"], "=", 
    RowBox[{"D", "[", 
     RowBox[{"F", ",", 
      RowBox[{"x", "[", "5", "]"}]}], "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{
  3.722836118962399*^9, {3.722836480522983*^9, 3.722836827348332*^9}, {
   3.722836858115449*^9, 3.722836895554323*^9}, {3.722837107505892*^9, 
   3.7228371294570093`*^9}, {3.723352946539824*^9, 3.723353047017481*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding Grobner basis of Landau equations:\
\>", "Subsection",
 CellChangeTimes->{{3.741424968402871*^9, 3.741424989138874*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Gb", "=", 
   RowBox[{
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", ",", 
        SubscriptBox["F", "1"], ",", 
        SubscriptBox["F", "2"], ",", 
        SubscriptBox["F", "3"], ",", 
        SubscriptBox["F", "4"], ",", 
        SubscriptBox["F", "5"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], ",", 
        RowBox[{"x", "[", "2", "]"}], ",", 
        RowBox[{"x", "[", "3", "]"}], ",", 
        RowBox[{"x", "[", "4", "]"}], ",", 
        RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], TraditionalForm]], "Input",
 CellChangeTimes->{
  3.722837786198927*^9, {3.722837857323566*^9, 3.722837892422553*^9}, {
   3.722837926543071*^9, 3.722837930883264*^9}, {3.723353060071512*^9, 
   3.723353114496337*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "-", 
      RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "+", 
      RowBox[{"x", "[", "3", "]"}], "+", 
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "1", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7228378983948174`*^9, 3.722837931956873*^9}, 
   3.7228380018793592`*^9, 3.722838066897316*^9, 3.722843024219103*^9, 
   3.722928328480194*^9, 3.722929170433453*^9, 3.722929366763604*^9, 
   3.722929885580543*^9, 3.723189714994671*^9, 3.723353117435468*^9, 
   3.72335651366731*^9, 3.736181510326551*^9, 3.736183635643442*^9, 
   3.73618367678656*^9, 3.7361837076620398`*^9, 3.736185067299823*^9, 
   3.73666069852778*^9, 3.7366607780405912`*^9, 3.741425384852345*^9, 
   3.7414921939271917`*^9, 3.741492394179497*^9, 3.7414931839608507`*^9, 
   3.744894170844201*^9, 3.7451738331323023`*^9, 3.7451739639447517`*^9, {
   3.745248616112164*^9, 3.745248643527131*^9}, 3.745248734452339*^9, 
   3.7453096826380672`*^9, 3.74530971280973*^9, 3.7453097940646257`*^9, 
   3.7453100788426313`*^9, 3.7453102121480103`*^9, 3.745323062941189*^9, 
   3.745480489567644*^9, 3.745565106500945*^9, {3.745565162229471*^9, 
   3.745565219672874*^9}, 3.745565383132056*^9, 3.7455654707918253`*^9, 
   3.7455655608257093`*^9, 3.7455656227386923`*^9, 3.745565706908146*^9, 
   3.745565806541691*^9, 3.745646295819854*^9, 3.745647229346084*^9, 
   3.745647679985861*^9, {3.745648208128861*^9, 3.745648237450745*^9}, 
   3.74564844363019*^9, {3.752417713040176*^9, 3.752417742834743*^9}, 
   3.752417837119289*^9, 3.7525018184338093`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding the linear transformations:\
\>", "Subsection",
 CellChangeTimes->{{3.741425032292181*^9, 3.741425048739912*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "1"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "2"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "3"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "4"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "5", "]"}], "2"]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "5"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "4", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"T", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["T", "1"], ",", 
     SubscriptBox["T", "2"], ",", 
     SubscriptBox["T", "3"], ",", 
     SubscriptBox["T", "4"], ",", 
     SubscriptBox["T", "5"]}], "}"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.7228397371985683`*^9, 3.722839806812768*^9}, {
  3.7228398447469397`*^9, 3.722840028894867*^9}, {3.723353627575676*^9, 
  3.723353667759509*^9}, {3.723353840146206*^9, 3.723354294372462*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "5", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "+", 
       FractionBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "5", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"], "+", 
       RowBox[{"x", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "5", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       FractionBox[
        RowBox[{"x", "[", "5", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "5", "]"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "4", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"x", "[", "4", "]"}], "2"], "+", 
       RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.722840031890696*^9, 3.72284302430401*^9, 3.722928328569485*^9, 
   3.722929170512382*^9, 3.72292936679013*^9, 3.722929885621268*^9, 
   3.72318971510907*^9, 3.723354296520091*^9, 3.723356513708697*^9, 
   3.7361815103405333`*^9, 3.736183635665358*^9, 3.7361836768079367`*^9, 
   3.736183707686653*^9, 3.736185067322309*^9, 3.736660698543476*^9, 
   3.736660778075717*^9, 3.7414253848708076`*^9, 3.741492193954217*^9, 
   3.74149239419832*^9, 3.7414931839930687`*^9, 3.744894170870894*^9, 
   3.745173833153208*^9, 3.7451739639765778`*^9, {3.745248616128809*^9, 
   3.745248643559819*^9}, 3.745248734476726*^9, 3.745309682671295*^9, 
   3.74530971285476*^9, 3.745309794112254*^9, 3.745310078867833*^9, 
   3.74531021217623*^9, 3.74532306297359*^9, 3.7454804896144743`*^9, 
   3.7455651065347567`*^9, {3.745565162267975*^9, 3.7455652197006474`*^9}, 
   3.7455653831704063`*^9, 3.745565470829241*^9, 3.74556556085922*^9, 
   3.745565622770029*^9, 3.745565706939293*^9, 3.745565806575698*^9, 
   3.745646295851448*^9, 3.745647229383506*^9, 3.74564768002398*^9, {
   3.74564820816509*^9, 3.745648237534769*^9}, 3.7456484436667013`*^9, 
   3.7524177674008083`*^9, 3.7524178401217117`*^9, 3.752501820969968*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding G=U+F with the above transformations:\
\>", "Subsection",
 CellChangeTimes->{{3.74142506971542*^9, 3.741425095875348*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"G", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"U", "+", "F"}], "/.", " ", "#"}], " ", "&"}], " ", "/@", " ",
       "T"}], " ", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "//", " ", 
    "Expand"}]}], TraditionalForm]], "Input",
 CellChangeTimes->{{3.722840154992169*^9, 3.722840189918486*^9}, {
   3.722840445652952*^9, 3.722840452420834*^9}, 3.722931863935188*^9, {
   3.723354326243998*^9, 3.723354363677651*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", "[", "3", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", "[", "5", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", "[", "3", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", "[", "5", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", "[", "3", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", "[", "5", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", "[", "3", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", "[", "5", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", "[", "3", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", "[", "5", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.722840192765265*^9, 3.722840454351038*^9, 3.7228430244049807`*^9, 
   3.722928329153751*^9, 3.722929170568982*^9, 3.722929366827541*^9, 
   3.722929885664255*^9, 3.723189715167985*^9, 3.723354334449543*^9, 
   3.723354365820659*^9, 3.723356513803799*^9, 3.736181510355083*^9, 
   3.736183635687798*^9, 3.736183676859013*^9, 3.736183707710709*^9, 
   3.736185067345951*^9, 3.7366606985607224`*^9, 3.736660778112323*^9, 
   3.741425384889819*^9, 3.7414921939817963`*^9, 3.74149239421655*^9, 
   3.741493184026306*^9, 3.744894170899684*^9, 3.7451738331762323`*^9, 
   3.745173964007998*^9, {3.745248616146489*^9, 3.7452486435961037`*^9}, 
   3.74524873450084*^9, 3.745309682706031*^9, 3.745309712862294*^9, 
   3.7453097941624947`*^9, 3.745310078894046*^9, 3.745310212207973*^9, 
   3.74532306305156*^9, 3.745480489669547*^9, 3.745565106570858*^9, {
   3.745565162307952*^9, 3.745565219729117*^9}, 3.745565383255232*^9, 
   3.745565470868073*^9, 3.745565560892117*^9, 3.7455656228026876`*^9, 
   3.7455657069734697`*^9, 3.7455658066144257`*^9, 3.7456462958831043`*^9, 
   3.745647229473362*^9, 3.7456476801109667`*^9, {3.7456482082029467`*^9, 
   3.7456482375722218`*^9}, 3.74564844370571*^9, {3.752417764318816*^9, 
   3.752417769796756*^9}, 3.752417842940694*^9, 3.75250182351558*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding the support of G polynomials:\
\>", "Subsection",
 CellChangeTimes->{{3.741425128723729*^9, 3.741425146691534*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"terms1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"terms2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\n", 
 FormBox[
  RowBox[{
   RowBox[{"terms3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"terms4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"terms5", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "[", 
        RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", 
        RowBox[{"G", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp1", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms2", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp3", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms3", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp4", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms4", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp5", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms5", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms5", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.72284031178369*^9, 3.7228403117848663`*^9}, {
   3.722840363937941*^9, 3.722840401432641*^9}, {3.7228404644240093`*^9, 
   3.722840468458436*^9}, {3.7228405851220617`*^9, 3.722840609143409*^9}, {
   3.7228406653121977`*^9, 3.722840672269648*^9}, {3.722841028958622*^9, 
   3.722841227573945*^9}, {3.7228412784446983`*^9, 3.7228412975394287`*^9}, {
   3.722841355879231*^9, 3.7228413784988127`*^9}, {3.722841415808712*^9, 
   3.7228414501630297`*^9}, {3.722841706950453*^9, 3.722841722058918*^9}, {
   3.722841790741061*^9, 3.722841891800474*^9}, {3.722841930696952*^9, 
   3.722842076272503*^9}, 3.722929201935166*^9, {3.722931911127454*^9, 
   3.722932031319484*^9}, {3.723354379097821*^9, 3.723354624437169*^9}, {
   3.736183615292194*^9, 3.736183619340578*^9}, {3.74532297249087*^9, 
   3.745322975752707*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding the Newton polytopes of G polynomials:\
\>", "Subsection",
 CellChangeTimes->{{3.741425179698855*^9, 3.7414252053795156`*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"NP1", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"NP2", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp2", "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"NP3", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp3", "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"NP4", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp4", "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"NP5", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp5", "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.722842265966642*^9, 3.722842365130946*^9}, {
  3.723354635006041*^9, 3.723354669313227*^9}, {3.736183606394877*^9, 
  3.736183610794096*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the normal vectors:", "Subsection",
 CellChangeTimes->{{3.741425228404111*^9, 3.741425251747566*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"NormalReg", "=", "0"}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"regions", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"NP1", ",", "NP2", ",", "NP3", ",", "NP4", ",", "NP5"}], "}"}]}],
    ";"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"listPts", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "vecExp1", ",", "vecExp2", ",", "vecExp3", ",", "vecExp4", ",", 
      "vecExp5"}], "}"}]}], ";"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"AllRegions", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NormalReg", " ", "=", " ", 
      RowBox[{"genCoordinatesNormal", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", 
          RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
        RowBox[{"listPts", "[", 
         RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"reg", ",", "1", ",", 
       RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"surface", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{"regions", "[", 
          RowBox[{"[", "reg", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.722842724833445*^9, 3.722842797699345*^9}, {
   3.722842866423526*^9, 3.7228428932945423`*^9}, {3.7228456568012457`*^9, 
   3.722845703771682*^9}, {3.722845954969739*^9, 3.722845965294837*^9}, {
   3.722846187400817*^9, 3.722846228648136*^9}, {3.7228462590238457`*^9, 
   3.72284628231117*^9}, {3.722846630771235*^9, 3.722846641447033*^9}, {
   3.722846743577209*^9, 3.722846796049019*^9}, {3.722850395595558*^9, 
   3.7228504077337093`*^9}, {3.7228504449088078`*^9, 3.722850446718305*^9}, {
   3.7228530696290627`*^9, 3.722853137005579*^9}, {3.722853876600852*^9, 
   3.722853975395844*^9}, {3.7228540294379683`*^9, 3.722854075011505*^9}, {
   3.722854157218721*^9, 3.72285419089915*^9}, 3.722867247372451*^9, {
   3.722929236291676*^9, 3.72292927331601*^9}, {3.722929328105791*^9, 
   3.722929359915688*^9}, {3.722929414864398*^9, 3.722929443931379*^9}, {
   3.722929651723666*^9, 3.722929658529353*^9}, 3.722929924342893*^9, {
   3.723354685847056*^9, 3.723354706543962*^9}, 3.72335572945968*^9, {
   3.7361814395196943`*^9, 3.7361814991400414`*^9}, {3.7361835969626007`*^9, 
   3.736183597398519*^9}, {3.736660619578095*^9, 3.736660661710277*^9}, 
   3.736660720074798*^9, {3.745323010820011*^9, 3.7453230145684767`*^9}, {
   3.745565074485875*^9, 3.745565101560113*^9}, {3.745565151009316*^9, 
   3.745565208119412*^9}, {3.745565452582258*^9, 3.7455654590151176`*^9}, {
   3.7455656000554028`*^9, 3.745565610105874*^9}, {3.74556569098244*^9, 
   3.745565697990506*^9}, {3.745646269521331*^9, 3.7456462918698*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", "Null", 
     ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", 
     "Null", ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", "Null", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"surf", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "0"}], ",", 
       RowBox[{"surf", "\[Rule]", "1"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7366607217122393`*^9, 3.73666077930313*^9, 3.741425386016618*^9, 
   3.7414921951525393`*^9, 3.7414923953657207`*^9, 3.7414931851748037`*^9, 
   3.744894172003963*^9, 3.745173834284692*^9, 3.745173965221252*^9, {
   3.745248617246965*^9, 3.745248644772051*^9}, 3.745248735666273*^9, 
   3.745309683821785*^9, 3.745309714055768*^9, 3.745309795402987*^9, 
   3.7453100801022787`*^9, 3.745310213359747*^9, 3.745323064224318*^9, 
   3.745480490809828*^9, 3.745565107031745*^9, {3.745565162700288*^9, 
   3.745565220090725*^9}, 3.745565383582263*^9, 3.745565471254486*^9, 
   3.745565561261425*^9, 3.745565623181819*^9, 3.7455657073456078`*^9, 
   3.745565806995735*^9, 3.745646296998811*^9, 3.745647230639084*^9, 
   3.745647681300846*^9, {3.7456482093573647`*^9, 3.7456482387241497`*^9}, 
   3.745648444916996*^9, 3.752417852775159*^9, 3.752501832870544*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Selection of unique regions:", "Subsection",
 CellChangeTimes->{{3.7414252687866096`*^9, 3.7414252804184637`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"regAllsectors", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"UniqueRegion", "[", 
          RowBox[{
           RowBox[{"AllRegions", "[", 
            RowBox[{"[", "#", "]"}], "]"}], ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}],
          "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "AllRegions", "]"}], "]"}]}], ",", "1"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"Regions", "=", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"regAllsectors", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "=", 
          RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
     "MatrixForm"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.722929636392969*^9, 3.722929638065078*^9}, {
   3.722929670481582*^9, 3.722929672023403*^9}, {3.722929703332988*^9, 
   3.722929777560493*^9}, {3.722929815929144*^9, 3.722929823267868*^9}, 
   3.722929871030781*^9, {3.723356077190268*^9, 3.723356079265293*^9}, {
   3.736660682889106*^9, 3.7366606911219387`*^9}, {3.736660753120542*^9, 
   3.736660760906678*^9}, {3.745309652496676*^9, 3.745309677604684*^9}, {
   3.745309765087165*^9, 3.7453097843531303`*^9}, 3.745310017408916*^9, {
   3.74531006460631*^9, 3.7453100655459347`*^9}, {3.7453101663252583`*^9, 
   3.745310187438149*^9}, {3.745310261117082*^9, 3.745310265645246*^9}, {
   3.745323030612136*^9, 3.745323032938208*^9}, 3.745480481869646*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.745310191707511*^9, 3.745310213579586*^9}, 
   3.7453102668588743`*^9, 3.745323064301811*^9, 3.745480490908046*^9, 
   3.745565107066811*^9, {3.745565162731341*^9, 3.745565220125381*^9}, 
   3.7455653836159782`*^9, 3.745565471292107*^9, 3.7455655612942123`*^9, 
   3.745565623213398*^9, 3.745565707375846*^9, 3.74556580702783*^9, 
   3.7456462970967703`*^9, 3.74564723072854*^9, 3.7456476813398533`*^9, {
   3.74564820941247*^9, 3.7456482388128*^9}, 3.745648445011609*^9, 
   3.752417857553151*^9, 3.7525018410793858`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["\<\
Analysis of the scalings : whether scaleful of scaleless?
\
\>", "Section",
 CellChangeTimes->{{3.744961090764154*^9, 3.7449611449236813`*^9}, {
   3.745480409330853*^9, 3.745480422386147*^9}, 3.745647918436689*^9}],

Cell[CellGroupData[{

Cell["The scalings from top facets:", "Section",
 CellChangeTimes->{{3.7456483177642117`*^9, 3.745648331635763*^9}}],

Cell[CellGroupData[{

Cell["The scaling {-1,-1,-1,-1,-1}:", "Subsection",
 CellChangeTimes->{{3.74495353339041*^9, 3.744953625036059*^9}, {
  3.745480397507329*^9, 3.7454803998403997`*^9}, {3.745647888324873*^9, 
  3.7456478998271093`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
        RowBox[{
         SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
        RowBox[{
         SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}], ",", 
       RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.7456479566513853`*^9, 3.745647979933535*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.745647981802302*^9, {3.745648209449431*^9, 3.745648238849327*^9}, 
   3.7456484450487843`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745647981805768*^9, {3.745648209451318*^9, 3.7456482388504868`*^9}, 
   3.745648445051599*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, -1, -1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745647981805768*^9, {3.745648209451318*^9, 3.7456482388504868`*^9}, 
   3.745648445052264*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}],
  SequenceForm["F ", {-1, -1, -1, -1, -2, -2, -1, -2, -2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745647981805768*^9, {3.745648209451318*^9, 3.7456482388504868`*^9}, 
   3.745648445053013*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745647981805768*^9, {3.745648209451318*^9, 3.7456482388504868`*^9}, 
   3.745648445053729*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745647981805768*^9, {3.745648209451318*^9, 3.7456482388504868`*^9}, 
   3.745648445054377*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-1,0,0,0,0}: ", "Subsection",
 CellChangeTimes->{{3.745648015476557*^9, 3.745648042915969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
        RowBox[{
         SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
        RowBox[{
         SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}], ",", 
       RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7456480467532673`*^9, 3.745648048479807*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7456480505700197`*^9, {3.745648209493372*^9, 3.745648238887703*^9}, 
   3.745648445090954*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745648050574333*^9, {3.745648209494253*^9, 3.745648238890308*^9}, 
   3.7456484450922203`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {-1, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745648050574333*^9, {3.745648209494253*^9, 3.745648238890308*^9}, 
   3.74564844509272*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["F ", {-1, 0, 0, 0, 0, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745648050574333*^9, {3.745648209494253*^9, 3.745648238890308*^9}, 
   3.745648445093272*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745648050574333*^9, {3.745648209494253*^9, 3.745648238890308*^9}, 
   3.745648445093799*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745648050574333*^9, {3.745648209494253*^9, 3.745648238890308*^9}, 
   3.745648445094306*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The scalings from bottom facets:\
\>", "Section",
 CellChangeTimes->{{3.7456480820837727`*^9, 3.7456480969962273`*^9}}],

Cell[CellGroupData[{

Cell["The scaling {0,0,0,0,0}:", "Subsection",
 CellChangeTimes->{{3.74564812346148*^9, 3.7456481354124193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"uf", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"UF", "[", 
       RowBox[{
        RowBox[{"{", "k", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "^", "2"}], "-", 
            RowBox[{"m", "^", "2"}]}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "^", "2"}], "-", 
            RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "^", "2"}], "+", 
            RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "^", "2"}], "-", 
            RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "^", "2"}], "+", 
            RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
          RowBox[{
           RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
          RowBox[{
           RowBox[{"p", " ", "q"}], "\[Rule]", 
           RowBox[{
            RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
          RowBox[{
           SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"x", "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"x", "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"x", "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"x", "[", "4", "]"}]}], ",", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
         RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", "Expand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Reg", "=", 
    RowBox[{"getLOUF", "[", 
     RowBox[{
      RowBox[{"uf", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"uf", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"x", "[", "1", "]"}], ",", 
        RowBox[{"x", "[", "2", "]"}], ",", 
        RowBox[{"x", "[", "3", "]"}], ",", 
        RowBox[{"x", "[", "4", "]"}], ",", 
        RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "\n", 
   RowBox[{"Scalecheck", "[", 
    RowBox[{
     RowBox[{"Reg", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"Reg", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}], ",", 
       RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.745648139743742*^9, 3.745648157230936*^9}, 
   3.745648411743115*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7456481601074467`*^9, {3.7456482095412683`*^9, 3.745648238926836*^9}, 
   3.745648445128517*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745648160111533*^9, {3.745648209542161*^9, 3.745648238929328*^9}, 
   3.745648445131312*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745648160111533*^9, {3.745648209542161*^9, 3.745648238929328*^9}, 
   3.745648445132086*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0"}], "}"}]}],
  SequenceForm["F ", {1, 1, 1, 1, 0, 0, 1, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745648160111533*^9, {3.745648209542161*^9, 3.745648238929328*^9}, 
   3.7456484451328297`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7456481601074467`*^9, {3.7456482095412683`*^9, 3.745648238926836*^9}, 
   3.7456484451335573`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745648160111533*^9, {3.745648209542161*^9, 3.745648238929328*^9}, 
   3.74564844513441*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745648160111533*^9, {3.745648209542161*^9, 3.745648238929328*^9}, 
   3.745648445134946*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-1,-1,-1,0,0}:", "Subsection",
 CellChangeTimes->{{3.7449536353082247`*^9, 3.744953656365049*^9}, 
   3.74548041832261*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
        RowBox[{
         SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
        RowBox[{
         SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}], ",", 
      RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.7414924130796013`*^9, 3.74149244908997*^9}, {
   3.7414925929731693`*^9, 3.7414925997263193`*^9}, {3.74517384995175*^9, 
   3.745173857638011*^9}, 3.7456471240335417`*^9, {3.745647175556622*^9, 
   3.7456473197365828`*^9}, {3.7456473505641403`*^9, 3.745647379061026*^9}, 
   3.745647410650239*^9, {3.7456481861699123`*^9, 3.745648188948454*^9}, {
   3.745648220416057*^9, 3.745648229368635*^9}, 3.7456484086274433`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.745647231053157*^9, 3.745647309044585*^9}, {
   3.745647353656886*^9, 3.7456473726482143`*^9}, 3.745647412158396*^9, 
   3.745647681378212*^9, {3.745648190164077*^9, 3.74564823896691*^9}, 
   3.745648445167499*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.741492449806669*^9, 3.7414926272804337`*^9, 3.741493185289525*^9, 
   3.744894172138234*^9, 3.745173834424089*^9, 3.745173965290102*^9, {
   3.745248617371719*^9, 3.7452486448697233`*^9}, 3.745248735820324*^9, 
   3.745309683978952*^9, 3.7453097142026873`*^9, 3.7453097957573643`*^9, 
   3.7453100805186234`*^9, 3.745310213656844*^9, 3.7453230643695602`*^9, 
   3.745480490974139*^9, 3.7455651071362267`*^9, {3.74556516280062*^9, 
   3.745565220195838*^9}, 3.745565383689184*^9, 3.745565471367841*^9, 
   3.7455655613618183`*^9, 3.745565623282262*^9, 3.7455657074434013`*^9, 
   3.745565807098857*^9, 3.745646297176365*^9, {3.745647231054304*^9, 
   3.745647309046208*^9}, {3.745647353677627*^9, 3.74564737264921*^9}, 
   3.7456474121627083`*^9, 3.745647681379841*^9, {3.745648190170022*^9, 
   3.745648238969195*^9}, 3.745648445170038*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {-1, -1, -1, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492449806669*^9, 3.7414926272804337`*^9, 3.741493185289525*^9, 
   3.744894172138234*^9, 3.745173834424089*^9, 3.745173965290102*^9, {
   3.745248617371719*^9, 3.7452486448697233`*^9}, 3.745248735820324*^9, 
   3.745309683978952*^9, 3.7453097142026873`*^9, 3.7453097957573643`*^9, 
   3.7453100805186234`*^9, 3.745310213656844*^9, 3.7453230643695602`*^9, 
   3.745480490974139*^9, 3.7455651071362267`*^9, {3.74556516280062*^9, 
   3.745565220195838*^9}, 3.745565383689184*^9, 3.745565471367841*^9, 
   3.7455655613618183`*^9, 3.745565623282262*^9, 3.7455657074434013`*^9, 
   3.745565807098857*^9, 3.745646297176365*^9, {3.745647231054304*^9, 
   3.745647309046208*^9}, {3.745647353677627*^9, 3.74564737264921*^9}, 
   3.7456474121627083`*^9, 3.745647681379841*^9, {3.745648190170022*^9, 
   3.745648238969195*^9}, 3.745648445170648*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, -1, -1, 0, -1, -1, 0, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492449806669*^9, 3.7414926272804337`*^9, 3.741493185289525*^9, 
   3.744894172138234*^9, 3.745173834424089*^9, 3.745173965290102*^9, {
   3.745248617371719*^9, 3.7452486448697233`*^9}, 3.745248735820324*^9, 
   3.745309683978952*^9, 3.7453097142026873`*^9, 3.7453097957573643`*^9, 
   3.7453100805186234`*^9, 3.745310213656844*^9, 3.7453230643695602`*^9, 
   3.745480490974139*^9, 3.7455651071362267`*^9, {3.74556516280062*^9, 
   3.745565220195838*^9}, 3.745565383689184*^9, 3.745565471367841*^9, 
   3.7455655613618183`*^9, 3.745565623282262*^9, 3.7455657074434013`*^9, 
   3.745565807098857*^9, 3.745646297176365*^9, {3.745647231054304*^9, 
   3.745647309046208*^9}, {3.745647353677627*^9, 3.74564737264921*^9}, 
   3.7456474121627083`*^9, 3.745647681379841*^9, {3.745648190170022*^9, 
   3.745648238969195*^9}, 3.745648445171425*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.745647231053157*^9, 3.745647309044585*^9}, {
   3.745647353656886*^9, 3.7456473726482143`*^9}, 3.745647412158396*^9, 
   3.745647681378212*^9, {3.745648190164077*^9, 3.74564823896691*^9}, 
   3.745648445172332*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492449806669*^9, 3.7414926272804337`*^9, 3.741493185289525*^9, 
   3.744894172138234*^9, 3.745173834424089*^9, 3.745173965290102*^9, {
   3.745248617371719*^9, 3.7452486448697233`*^9}, 3.745248735820324*^9, 
   3.745309683978952*^9, 3.7453097142026873`*^9, 3.7453097957573643`*^9, 
   3.7453100805186234`*^9, 3.745310213656844*^9, 3.7453230643695602`*^9, 
   3.745480490974139*^9, 3.7455651071362267`*^9, {3.74556516280062*^9, 
   3.745565220195838*^9}, 3.745565383689184*^9, 3.745565471367841*^9, 
   3.7455655613618183`*^9, 3.745565623282262*^9, 3.7455657074434013`*^9, 
   3.745565807098857*^9, 3.745646297176365*^9, {3.745647231054304*^9, 
   3.745647309046208*^9}, {3.745647353677627*^9, 3.74564737264921*^9}, 
   3.7456474121627083`*^9, 3.745647681379841*^9, {3.745648190170022*^9, 
   3.745648238969195*^9}, 3.745648445173174*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.741492449806669*^9, 3.7414926272804337`*^9, 3.741493185289525*^9, 
   3.744894172138234*^9, 3.745173834424089*^9, 3.745173965290102*^9, {
   3.745248617371719*^9, 3.7452486448697233`*^9}, 3.745248735820324*^9, 
   3.745309683978952*^9, 3.7453097142026873`*^9, 3.7453097957573643`*^9, 
   3.7453100805186234`*^9, 3.745310213656844*^9, 3.7453230643695602`*^9, 
   3.745480490974139*^9, 3.7455651071362267`*^9, {3.74556516280062*^9, 
   3.745565220195838*^9}, 3.745565383689184*^9, 3.745565471367841*^9, 
   3.7455655613618183`*^9, 3.745565623282262*^9, 3.7455657074434013`*^9, 
   3.745565807098857*^9, 3.745646297176365*^9, {3.745647231054304*^9, 
   3.745647309046208*^9}, {3.745647353677627*^9, 3.74564737264921*^9}, 
   3.7456474121627083`*^9, 3.745647681379841*^9, {3.745648190170022*^9, 
   3.745648238969195*^9}, 3.7456484451736307`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-1,0,0,-1,-1}:", "Subsection",
 CellChangeTimes->{{3.744953667868936*^9, 3.744953683822233*^9}, 
   3.7454804288497868`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
        RowBox[{
         SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
        RowBox[{
         SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}], ",", 
      RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.74149246853918*^9, 3.741492504943968*^9}, {
   3.741492603636409*^9, 3.7414926094887133`*^9}, {3.745173864855818*^9, 
   3.745173876051938*^9}, {3.74556550697458*^9, 3.7455655093798037`*^9}, 
   3.745565550426869*^9, {3.745647464777069*^9, 3.745647504635906*^9}, {
   3.7456481733693037`*^9, 3.745648177890172*^9}, 3.7456484068056602`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7455655613966627`*^9, 3.745565623318357*^9, 3.745565707480073*^9, 
   3.745565807133582*^9, 3.745646297218898*^9, 3.745647231094103*^9, {
   3.745647480665996*^9, 3.745647494585197*^9}, 3.745647681399576*^9, 
   3.745648179082163*^9, {3.745648209619377*^9, 3.7456482390055723`*^9}, 
   3.745648445206876*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.741492506075445*^9, 3.741492629998838*^9, 3.74149318532378*^9, 
   3.744894172168355*^9, 3.745173834431612*^9, 3.745173965312595*^9, {
   3.745248617390916*^9, 3.7452486448916073`*^9}, 3.7452487358451757`*^9, 
   3.745309684014594*^9, 3.745309714238908*^9, 3.7453097957895813`*^9, 
   3.7453100805491543`*^9, 3.7453102136890163`*^9, 3.7453230644046497`*^9, 
   3.745480491006028*^9, 3.7455651071801567`*^9, {3.745565162830872*^9, 
   3.745565220231225*^9}, 3.74556538372939*^9, 3.745565471407436*^9, 
   3.745565561397583*^9, 3.745565623319737*^9, 3.745565707481936*^9, 
   3.745565807134822*^9, 3.745646297221529*^9, 3.745647231095542*^9, {
   3.745647480669017*^9, 3.745647494589995*^9}, 3.745647681400393*^9, 
   3.745648179087182*^9, {3.7456482096209507`*^9, 3.745648239007524*^9}, 
   3.745648445208764*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, 0, 0, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492506075445*^9, 3.741492629998838*^9, 3.74149318532378*^9, 
   3.744894172168355*^9, 3.745173834431612*^9, 3.745173965312595*^9, {
   3.745248617390916*^9, 3.7452486448916073`*^9}, 3.7452487358451757`*^9, 
   3.745309684014594*^9, 3.745309714238908*^9, 3.7453097957895813`*^9, 
   3.7453100805491543`*^9, 3.7453102136890163`*^9, 3.7453230644046497`*^9, 
   3.745480491006028*^9, 3.7455651071801567`*^9, {3.745565162830872*^9, 
   3.745565220231225*^9}, 3.74556538372939*^9, 3.745565471407436*^9, 
   3.745565561397583*^9, 3.745565623319737*^9, 3.745565707481936*^9, 
   3.745565807134822*^9, 3.745646297221529*^9, 3.745647231095542*^9, {
   3.745647480669017*^9, 3.745647494589995*^9}, 3.745647681400393*^9, 
   3.745648179087182*^9, {3.7456482096209507`*^9, 3.745648239007524*^9}, 
   3.745648445210009*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, 0, 0, -1, -1, -1, -1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492506075445*^9, 3.741492629998838*^9, 3.74149318532378*^9, 
   3.744894172168355*^9, 3.745173834431612*^9, 3.745173965312595*^9, {
   3.745248617390916*^9, 3.7452486448916073`*^9}, 3.7452487358451757`*^9, 
   3.745309684014594*^9, 3.745309714238908*^9, 3.7453097957895813`*^9, 
   3.7453100805491543`*^9, 3.7453102136890163`*^9, 3.7453230644046497`*^9, 
   3.745480491006028*^9, 3.7455651071801567`*^9, {3.745565162830872*^9, 
   3.745565220231225*^9}, 3.74556538372939*^9, 3.745565471407436*^9, 
   3.745565561397583*^9, 3.745565623319737*^9, 3.745565707481936*^9, 
   3.745565807134822*^9, 3.745646297221529*^9, 3.745647231095542*^9, {
   3.745647480669017*^9, 3.745647494589995*^9}, 3.745647681400393*^9, 
   3.745648179087182*^9, {3.7456482096209507`*^9, 3.745648239007524*^9}, 
   3.7456484452108507`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7455655613966627`*^9, 3.745565623318357*^9, 3.745565707480073*^9, 
   3.745565807133582*^9, 3.745646297218898*^9, 3.745647231094103*^9, {
   3.745647480665996*^9, 3.745647494585197*^9}, 3.745647681399576*^9, 
   3.745648179082163*^9, {3.745648209619377*^9, 3.7456482390055723`*^9}, 
   3.7456484452117147`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492506075445*^9, 3.741492629998838*^9, 3.74149318532378*^9, 
   3.744894172168355*^9, 3.745173834431612*^9, 3.745173965312595*^9, {
   3.745248617390916*^9, 3.7452486448916073`*^9}, 3.7452487358451757`*^9, 
   3.745309684014594*^9, 3.745309714238908*^9, 3.7453097957895813`*^9, 
   3.7453100805491543`*^9, 3.7453102136890163`*^9, 3.7453230644046497`*^9, 
   3.745480491006028*^9, 3.7455651071801567`*^9, {3.745565162830872*^9, 
   3.745565220231225*^9}, 3.74556538372939*^9, 3.745565471407436*^9, 
   3.745565561397583*^9, 3.745565623319737*^9, 3.745565707481936*^9, 
   3.745565807134822*^9, 3.745646297221529*^9, 3.745647231095542*^9, {
   3.745647480669017*^9, 3.745647494589995*^9}, 3.745647681400393*^9, 
   3.745648179087182*^9, {3.7456482096209507`*^9, 3.745648239007524*^9}, 
   3.745648445212544*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.741492506075445*^9, 3.741492629998838*^9, 3.74149318532378*^9, 
   3.744894172168355*^9, 3.745173834431612*^9, 3.745173965312595*^9, {
   3.745248617390916*^9, 3.7452486448916073`*^9}, 3.7452487358451757`*^9, 
   3.745309684014594*^9, 3.745309714238908*^9, 3.7453097957895813`*^9, 
   3.7453100805491543`*^9, 3.7453102136890163`*^9, 3.7453230644046497`*^9, 
   3.745480491006028*^9, 3.7455651071801567`*^9, {3.745565162830872*^9, 
   3.745565220231225*^9}, 3.74556538372939*^9, 3.745565471407436*^9, 
   3.745565561397583*^9, 3.745565623319737*^9, 3.745565707481936*^9, 
   3.745565807134822*^9, 3.745646297221529*^9, 3.745647231095542*^9, {
   3.745647480669017*^9, 3.745647494589995*^9}, 3.745647681400393*^9, 
   3.745648179087182*^9, {3.7456482096209507`*^9, 3.745648239007524*^9}, 
   3.745648445213003*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-1,0,-1,-1,-1}:", "Subsection",
 CellChangeTimes->{{3.7449537307028646`*^9, 3.744953754831113*^9}, {
  3.7454804405958548`*^9, 3.745480442241486*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
        RowBox[{
         SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
        RowBox[{
         SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "3", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}], ",", 
      RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.741492743419682*^9, 3.7414927649941587`*^9}, {
   3.7414931698010073`*^9, 3.741493175491129*^9}, 3.7414974993318377`*^9, {
   3.74517389824496*^9, 3.7451739054525623`*^9}, {3.745564783141694*^9, 
   3.7455648001774063`*^9}, {3.745565137267104*^9, 3.7455651376184187`*^9}, {
   3.745565793551601*^9, 3.745565796933298*^9}, {3.74556587098153*^9, 
   3.74556587395477*^9}, 3.745647565933815*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.741492766186758*^9, 3.7414930752057543`*^9, {3.7414931706675053`*^9, 
   3.741493185395054*^9}, 3.741497501003538*^9, 3.7448941722338*^9, 
   3.7451738344921913`*^9, 3.745173965374795*^9, {3.745248617433489*^9, 
   3.745248644949543*^9}, 3.745248735900528*^9, 3.74530968409128*^9, 
   3.745309714312806*^9, 3.745309795856138*^9, 3.7453100806169024`*^9, 
   3.745310213781126*^9, 3.7453230644761868`*^9, 3.7454804910722523`*^9, 
   3.7455651075248127`*^9, {3.745565162892576*^9, 3.745565220301971*^9}, 
   3.7455653838093357`*^9, 3.745565471486556*^9, 3.745565561469469*^9, 
   3.745565623390726*^9, 3.74556570754965*^9, 3.7455658072045517`*^9, 
   3.7455658756524553`*^9, 3.745646297308226*^9, 3.745647231180291*^9, 
   3.745647571736485*^9, 3.745647681454913*^9, {3.745648209659422*^9, 
   3.7456482390436068`*^9}, 3.745648445248991*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.74149276616378*^9, 3.74149307519118*^9, {3.7414931706481657`*^9, 
   3.741493185390641*^9}, 3.7414975009927692`*^9, 3.74489417223133*^9, 
   3.7451738344900103`*^9, 3.7451739653710814`*^9, {3.745248617431288*^9, 
   3.745248644947588*^9}, 3.745248735897023*^9, 3.745309684087734*^9, 
   3.7453097143094597`*^9, 3.745309795853341*^9, 3.745310080613853*^9, 
   3.745310213778693*^9, 3.745323064472711*^9, 3.745480491069605*^9, 
   3.745565107267647*^9, {3.7455651628938217`*^9, 3.745565220304147*^9}, 
   3.745565383811164*^9, 3.745565471487464*^9, 3.745565561470286*^9, 
   3.745565623391795*^9, 3.74556570755163*^9, 3.745565807205611*^9, 
   3.7455658756577663`*^9, 3.7456462973092117`*^9, 3.745647231181632*^9, 
   3.745647571738792*^9, 3.745647681455748*^9, {3.745648209660941*^9, 
   3.74564823904489*^9}, 3.745648445250091*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, 0, -1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74149276616378*^9, 3.74149307519118*^9, {3.7414931706481657`*^9, 
   3.741493185390641*^9}, 3.7414975009927692`*^9, 3.74489417223133*^9, 
   3.7451738344900103`*^9, 3.7451739653710814`*^9, {3.745248617431288*^9, 
   3.745248644947588*^9}, 3.745248735897023*^9, 3.745309684087734*^9, 
   3.7453097143094597`*^9, 3.745309795853341*^9, 3.745310080613853*^9, 
   3.745310213778693*^9, 3.745323064472711*^9, 3.745480491069605*^9, 
   3.745565107267647*^9, {3.7455651628938217`*^9, 3.745565220304147*^9}, 
   3.745565383811164*^9, 3.745565471487464*^9, 3.745565561470286*^9, 
   3.745565623391795*^9, 3.74556570755163*^9, 3.745565807205611*^9, 
   3.7455658756577663`*^9, 3.7456462973092117`*^9, 3.745647231181632*^9, 
   3.745647571738792*^9, 3.745647681455748*^9, {3.745648209660941*^9, 
   3.74564823904489*^9}, 3.745648445251925*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, 0, -1, -1, -1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74149276616378*^9, 3.74149307519118*^9, {3.7414931706481657`*^9, 
   3.741493185390641*^9}, 3.7414975009927692`*^9, 3.74489417223133*^9, 
   3.7451738344900103`*^9, 3.7451739653710814`*^9, {3.745248617431288*^9, 
   3.745248644947588*^9}, 3.745248735897023*^9, 3.745309684087734*^9, 
   3.7453097143094597`*^9, 3.745309795853341*^9, 3.745310080613853*^9, 
   3.745310213778693*^9, 3.745323064472711*^9, 3.745480491069605*^9, 
   3.745565107267647*^9, {3.7455651628938217`*^9, 3.745565220304147*^9}, 
   3.745565383811164*^9, 3.745565471487464*^9, 3.745565561470286*^9, 
   3.745565623391795*^9, 3.74556570755163*^9, 3.745565807205611*^9, 
   3.7455658756577663`*^9, 3.7456462973092117`*^9, 3.745647231181632*^9, 
   3.745647571738792*^9, 3.745647681455748*^9, {3.745648209660941*^9, 
   3.74564823904489*^9}, 3.745648445252866*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.741492766186758*^9, 3.7414930752057543`*^9, {3.7414931706675053`*^9, 
   3.741493185395054*^9}, 3.741497501003538*^9, 3.7448941722338*^9, 
   3.7451738344921913`*^9, 3.745173965374795*^9, {3.745248617433489*^9, 
   3.745248644949543*^9}, 3.745248735900528*^9, 3.74530968409128*^9, 
   3.745309714312806*^9, 3.745309795856138*^9, 3.7453100806169024`*^9, 
   3.745310213781126*^9, 3.7453230644761868`*^9, 3.7454804910722523`*^9, 
   3.7455651075248127`*^9, {3.745565162892576*^9, 3.745565220301971*^9}, 
   3.7455653838093357`*^9, 3.745565471486556*^9, 3.745565561469469*^9, 
   3.745565623390726*^9, 3.74556570754965*^9, 3.7455658072045517`*^9, 
   3.7455658756524553`*^9, 3.745646297308226*^9, 3.745647231180291*^9, 
   3.745647571736485*^9, 3.745647681454913*^9, {3.745648209659422*^9, 
   3.7456482390436068`*^9}, 3.7456484452537327`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74149276616378*^9, 3.74149307519118*^9, {3.7414931706481657`*^9, 
   3.741493185390641*^9}, 3.7414975009927692`*^9, 3.74489417223133*^9, 
   3.7451738344900103`*^9, 3.7451739653710814`*^9, {3.745248617431288*^9, 
   3.745248644947588*^9}, 3.745248735897023*^9, 3.745309684087734*^9, 
   3.7453097143094597`*^9, 3.745309795853341*^9, 3.745310080613853*^9, 
   3.745310213778693*^9, 3.745323064472711*^9, 3.745480491069605*^9, 
   3.745565107267647*^9, {3.7455651628938217`*^9, 3.745565220304147*^9}, 
   3.745565383811164*^9, 3.745565471487464*^9, 3.745565561470286*^9, 
   3.745565623391795*^9, 3.74556570755163*^9, 3.745565807205611*^9, 
   3.7455658756577663`*^9, 3.7456462973092117`*^9, 3.745647231181632*^9, 
   3.745647571738792*^9, 3.745647681455748*^9, {3.745648209660941*^9, 
   3.74564823904489*^9}, 3.7456484452545843`*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.74149276616378*^9, 3.74149307519118*^9, {3.7414931706481657`*^9, 
   3.741493185390641*^9}, 3.7414975009927692`*^9, 3.74489417223133*^9, 
   3.7451738344900103`*^9, 3.7451739653710814`*^9, {3.745248617431288*^9, 
   3.745248644947588*^9}, 3.745248735897023*^9, 3.745309684087734*^9, 
   3.7453097143094597`*^9, 3.745309795853341*^9, 3.745310080613853*^9, 
   3.745310213778693*^9, 3.745323064472711*^9, 3.745480491069605*^9, 
   3.745565107267647*^9, {3.7455651628938217`*^9, 3.745565220304147*^9}, 
   3.745565383811164*^9, 3.745565471487464*^9, 3.745565561470286*^9, 
   3.745565623391795*^9, 3.74556570755163*^9, 3.745565807205611*^9, 
   3.7455658756577663`*^9, 3.7456462973092117`*^9, 3.745647231181632*^9, 
   3.745647571738792*^9, 3.745647681455748*^9, {3.745648209660941*^9, 
   3.74564823904489*^9}, 3.745648445255043*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-1,-1,0,-1,-1}:", "Subsection",
 CellChangeTimes->{{3.744953764798727*^9, 3.7449537823013372`*^9}, 
   3.7454804483386183`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
        RowBox[{
         SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
        RowBox[{
         SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}], ",", 
      RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.741492799375256*^9, 3.741492833558036*^9}, {
   3.745173912948043*^9, 3.745173920915791*^9}, {3.745565351589613*^9, 
   3.745565367180154*^9}, {3.745565887851099*^9, 3.74556589204217*^9}, 
   3.745648403198934*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7455653838465223`*^9, 3.745565471528447*^9, 3.745565561510007*^9, 
   3.745565623429225*^9, 3.7455657075857363`*^9, 3.745565807241253*^9, 
   3.745565893300268*^9, 3.745646297352932*^9, 3.7456472312243233`*^9, 
   3.7456475873447113`*^9, 3.745647681490303*^9, {3.7456482096992817`*^9, 
   3.7456482390824823`*^9}, 3.74564844529219*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{{3.741492811138775*^9, 3.741492834209193*^9}, 
   3.741493185423869*^9, 3.7448941722626467`*^9, 3.745173834519388*^9, 
   3.745173965406876*^9, {3.745248617451795*^9, 3.745248644981174*^9}, 
   3.745248735922841*^9, 3.745309684125354*^9, 3.745309714345813*^9, 
   3.745309795883171*^9, 3.745310080645934*^9, 3.745310213810484*^9, 
   3.745323064510016*^9, 3.745480491101696*^9, 3.745565107602603*^9, {
   3.7455651629225807`*^9, 3.7455652203379374`*^9}, 3.745565383848345*^9, 
   3.745565471529477*^9, 3.7455655615109873`*^9, 3.7455656234304037`*^9, 
   3.74556570758785*^9, 3.745565807242791*^9, 3.7455658933056192`*^9, 
   3.7456462973544292`*^9, 3.745647231225627*^9, 3.745647587349543*^9, 
   3.7456476814930973`*^9, {3.745648209700623*^9, 3.745648239083851*^9}, 
   3.745648445293686*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, -1, 0, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.741492811138775*^9, 3.741492834209193*^9}, 
   3.741493185423869*^9, 3.7448941722626467`*^9, 3.745173834519388*^9, 
   3.745173965406876*^9, {3.745248617451795*^9, 3.745248644981174*^9}, 
   3.745248735922841*^9, 3.745309684125354*^9, 3.745309714345813*^9, 
   3.745309795883171*^9, 3.745310080645934*^9, 3.745310213810484*^9, 
   3.745323064510016*^9, 3.745480491101696*^9, 3.745565107602603*^9, {
   3.7455651629225807`*^9, 3.7455652203379374`*^9}, 3.745565383848345*^9, 
   3.745565471529477*^9, 3.7455655615109873`*^9, 3.7455656234304037`*^9, 
   3.74556570758785*^9, 3.745565807242791*^9, 3.7455658933056192`*^9, 
   3.7456462973544292`*^9, 3.745647231225627*^9, 3.745647587349543*^9, 
   3.7456476814930973`*^9, {3.745648209700623*^9, 3.745648239083851*^9}, 
   3.745648445294682*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, -1, 0, -1, -1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.741492811138775*^9, 3.741492834209193*^9}, 
   3.741493185423869*^9, 3.7448941722626467`*^9, 3.745173834519388*^9, 
   3.745173965406876*^9, {3.745248617451795*^9, 3.745248644981174*^9}, 
   3.745248735922841*^9, 3.745309684125354*^9, 3.745309714345813*^9, 
   3.745309795883171*^9, 3.745310080645934*^9, 3.745310213810484*^9, 
   3.745323064510016*^9, 3.745480491101696*^9, 3.745565107602603*^9, {
   3.7455651629225807`*^9, 3.7455652203379374`*^9}, 3.745565383848345*^9, 
   3.745565471529477*^9, 3.7455655615109873`*^9, 3.7455656234304037`*^9, 
   3.74556570758785*^9, 3.745565807242791*^9, 3.7455658933056192`*^9, 
   3.7456462973544292`*^9, 3.745647231225627*^9, 3.745647587349543*^9, 
   3.7456476814930973`*^9, {3.745648209700623*^9, 3.745648239083851*^9}, 
   3.745648445295526*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7455653838465223`*^9, 3.745565471528447*^9, 3.745565561510007*^9, 
   3.745565623429225*^9, 3.7455657075857363`*^9, 3.745565807241253*^9, 
   3.745565893300268*^9, 3.745646297352932*^9, 3.7456472312243233`*^9, 
   3.7456475873447113`*^9, 3.745647681490303*^9, {3.7456482096992817`*^9, 
   3.7456482390824823`*^9}, 3.745648445296361*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.741492811138775*^9, 3.741492834209193*^9}, 
   3.741493185423869*^9, 3.7448941722626467`*^9, 3.745173834519388*^9, 
   3.745173965406876*^9, {3.745248617451795*^9, 3.745248644981174*^9}, 
   3.745248735922841*^9, 3.745309684125354*^9, 3.745309714345813*^9, 
   3.745309795883171*^9, 3.745310080645934*^9, 3.745310213810484*^9, 
   3.745323064510016*^9, 3.745480491101696*^9, 3.745565107602603*^9, {
   3.7455651629225807`*^9, 3.7455652203379374`*^9}, 3.745565383848345*^9, 
   3.745565471529477*^9, 3.7455655615109873`*^9, 3.7455656234304037`*^9, 
   3.74556570758785*^9, 3.745565807242791*^9, 3.7455658933056192`*^9, 
   3.7456462973544292`*^9, 3.745647231225627*^9, 3.745647587349543*^9, 
   3.7456476814930973`*^9, {3.745648209700623*^9, 3.745648239083851*^9}, 
   3.745648445297192*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{{3.741492811138775*^9, 3.741492834209193*^9}, 
   3.741493185423869*^9, 3.7448941722626467`*^9, 3.745173834519388*^9, 
   3.745173965406876*^9, {3.745248617451795*^9, 3.745248644981174*^9}, 
   3.745248735922841*^9, 3.745309684125354*^9, 3.745309714345813*^9, 
   3.745309795883171*^9, 3.745310080645934*^9, 3.745310213810484*^9, 
   3.745323064510016*^9, 3.745480491101696*^9, 3.745565107602603*^9, {
   3.7455651629225807`*^9, 3.7455652203379374`*^9}, 3.745565383848345*^9, 
   3.745565471529477*^9, 3.7455655615109873`*^9, 3.7455656234304037`*^9, 
   3.74556570758785*^9, 3.745565807242791*^9, 3.7455658933056192`*^9, 
   3.7456462973544292`*^9, 3.745647231225627*^9, 3.745647587349543*^9, 
   3.7456476814930973`*^9, {3.745648209700623*^9, 3.745648239083851*^9}, 
   3.745648445297647*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-1,-1,-1,0,-1}:", "Subsection",
 CellChangeTimes->{{3.7449537978060007`*^9, 3.7449538276637707`*^9}, 
   3.7454804532825127`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
        RowBox[{
         SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
        RowBox[{
         SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "5", "]"}], "2"]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}], ",", 
      RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.7414928254275*^9, 3.741492846352273*^9}, 
   3.7448943276071453`*^9, {3.745173929692441*^9, 3.7451739368837547`*^9}, {
   3.745647632659356*^9, 3.7456476546990433`*^9}, {3.745647781227404*^9, 
   3.74564778610021*^9}, {3.745648389817943*^9, 3.745648394964231*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.745648380671709*^9, 3.745648390474543*^9}, 
   3.745648445334373*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{{3.7456483806759357`*^9, 3.745648390479817*^9}, 
   3.745648445335683*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, -1, -1, 0, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7456483806759357`*^9, 3.745648390479817*^9}, 
   3.7456484453366613`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, -1, -1, 0, -1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7456483806759357`*^9, 3.745648390479817*^9}, 
   3.74564844533768*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.745648380671709*^9, 3.745648390474543*^9}, 
   3.7456484453385344`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7456483806759357`*^9, 3.745648390479817*^9}, 
   3.7456484453393803`*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{{3.7456483806759357`*^9, 3.745648390479817*^9}, 
   3.745648445339922*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-1,-1,-1,-1,0}:", "Subsection",
 CellChangeTimes->{{3.744953841614534*^9, 3.7449538579658546`*^9}, 
   3.745480460339479*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", "p", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", "q", " ", "k"}]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "+", 
          RowBox[{"2", " ", "q", " ", "k"}]}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
        RowBox[{
         SuperscriptBox["Q", "2"], "\[Rule]", "1"}], ",", 
        RowBox[{
         SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "4", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}], ",", 
      RowBox[{"x", "[", "5", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.7414928508889027`*^9, 3.741492861583006*^9}, {
   3.745173943764842*^9, 3.7451739516175756`*^9}, {3.7456477243729353`*^9, 
   3.74564777207094*^9}, 3.745648397044331*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}], "-", 
    RowBox[{"x", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.745647753993593*^9, 3.745647773242921*^9}, {
   3.745648209778421*^9, 3.745648239158749*^9}, 3.745648445378428*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.741492862356689*^9, 3.741493185488125*^9, 3.744894172324794*^9, 
   3.745173834578004*^9, 3.74517396547514*^9, {3.745248617492672*^9, 
   3.745248645052713*^9}, 3.745248735974774*^9, 3.7453096841969957`*^9, 
   3.745309714418117*^9, 3.745309795948688*^9, 3.745310080709916*^9, 
   3.745310213874691*^9, 3.745323064579673*^9, 3.745480491144065*^9, 
   3.745565107674879*^9, {3.7455651629820347`*^9, 3.7455652204068327`*^9}, 
   3.745565383926297*^9, 3.745565471609191*^9, 3.7455655615871897`*^9, 
   3.745565623499056*^9, 3.7455657076538887`*^9, 3.745565807314342*^9, 
   3.745646297436613*^9, 3.745647231309643*^9, 3.745647681571659*^9, {
   3.745647753999199*^9, 3.745647773247122*^9}, {3.74564820977983*^9, 
   3.74564823915982*^9}, 3.745648445379387*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}],
  SequenceForm["U: ", {-1, -1, -1, -1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492862356689*^9, 3.741493185488125*^9, 3.744894172324794*^9, 
   3.745173834578004*^9, 3.74517396547514*^9, {3.745248617492672*^9, 
   3.745248645052713*^9}, 3.745248735974774*^9, 3.7453096841969957`*^9, 
   3.745309714418117*^9, 3.745309795948688*^9, 3.745310080709916*^9, 
   3.745310213874691*^9, 3.745323064579673*^9, 3.745480491144065*^9, 
   3.745565107674879*^9, {3.7455651629820347`*^9, 3.7455652204068327`*^9}, 
   3.745565383926297*^9, 3.745565471609191*^9, 3.7455655615871897`*^9, 
   3.745565623499056*^9, 3.7455657076538887`*^9, 3.745565807314342*^9, 
   3.745646297436613*^9, 3.745647231309643*^9, 3.745647681571659*^9, {
   3.745647753999199*^9, 3.745647773247122*^9}, {3.74564820977983*^9, 
   3.74564823915982*^9}, 3.745648445379952*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, -1, -1, -1, 0, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492862356689*^9, 3.741493185488125*^9, 3.744894172324794*^9, 
   3.745173834578004*^9, 3.74517396547514*^9, {3.745248617492672*^9, 
   3.745248645052713*^9}, 3.745248735974774*^9, 3.7453096841969957`*^9, 
   3.745309714418117*^9, 3.745309795948688*^9, 3.745310080709916*^9, 
   3.745310213874691*^9, 3.745323064579673*^9, 3.745480491144065*^9, 
   3.745565107674879*^9, {3.7455651629820347`*^9, 3.7455652204068327`*^9}, 
   3.745565383926297*^9, 3.745565471609191*^9, 3.7455655615871897`*^9, 
   3.745565623499056*^9, 3.7455657076538887`*^9, 3.745565807314342*^9, 
   3.745646297436613*^9, 3.745647231309643*^9, 3.745647681571659*^9, {
   3.745647753999199*^9, 3.745647773247122*^9}, {3.74564820977983*^9, 
   3.74564823915982*^9}, 3.7456484453807487`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}], "-", 
    RowBox[{"x", "[", "4", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.745647753993593*^9, 3.745647773242921*^9}, {
   3.745648209778421*^9, 3.745648239158749*^9}, 3.74564844538126*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741492862356689*^9, 3.741493185488125*^9, 3.744894172324794*^9, 
   3.745173834578004*^9, 3.74517396547514*^9, {3.745248617492672*^9, 
   3.745248645052713*^9}, 3.745248735974774*^9, 3.7453096841969957`*^9, 
   3.745309714418117*^9, 3.745309795948688*^9, 3.745310080709916*^9, 
   3.745310213874691*^9, 3.745323064579673*^9, 3.745480491144065*^9, 
   3.745565107674879*^9, {3.7455651629820347`*^9, 3.7455652204068327`*^9}, 
   3.745565383926297*^9, 3.745565471609191*^9, 3.7455655615871897`*^9, 
   3.745565623499056*^9, 3.7455657076538887`*^9, 3.745565807314342*^9, 
   3.745646297436613*^9, 3.745647231309643*^9, 3.745647681571659*^9, {
   3.745647753999199*^9, 3.745647773247122*^9}, {3.74564820977983*^9, 
   3.74564823915982*^9}, 3.74564844538237*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.741492862356689*^9, 3.741493185488125*^9, 3.744894172324794*^9, 
   3.745173834578004*^9, 3.74517396547514*^9, {3.745248617492672*^9, 
   3.745248645052713*^9}, 3.745248735974774*^9, 3.7453096841969957`*^9, 
   3.745309714418117*^9, 3.745309795948688*^9, 3.745310080709916*^9, 
   3.745310213874691*^9, 3.745323064579673*^9, 3.745480491144065*^9, 
   3.745565107674879*^9, {3.7455651629820347`*^9, 3.7455652204068327`*^9}, 
   3.745565383926297*^9, 3.745565471609191*^9, 3.7455655615871897`*^9, 
   3.745565623499056*^9, 3.7455657076538887`*^9, 3.745565807314342*^9, 
   3.745646297436613*^9, 3.745647231309643*^9, 3.745647681571659*^9, {
   3.745647753999199*^9, 3.745647773247122*^9}, {3.74564820977983*^9, 
   3.74564823915982*^9}, 3.745648445382806*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 327, 6, 90, "Title"],
Cell[CellGroupData[{
Cell[932, 32, 137, 5, 117, "Section"],
Cell[1072, 39, 299, 5, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1408, 49, 114, 1, 82, "Section"],
Cell[1525, 52, 22554, 595, 2242, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24116, 652, 132, 1, 82, "Section"],
Cell[24251, 655, 209, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[24485, 662, 2201, 59, 67, "Input"],
Cell[26689, 723, 91, 1, 23, "Print"],
Cell[26783, 726, 2843, 62, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29663, 793, 337, 9, 73, "Input"],
Cell[30003, 804, 1542, 26, 41, "Output"],
Cell[31548, 832, 2347, 52, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33932, 889, 481, 13, 45, "Input"],
Cell[34416, 904, 1587, 27, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36040, 936, 155, 3, 32, "Subsection"],
Cell[36198, 941, 1513, 48, 262, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37748, 994, 138, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[37911, 1001, 869, 24, 45, "Input"],
Cell[38783, 1027, 2224, 48, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41056, 1081, 131, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[41212, 1088, 4475, 138, 306, "Input"],
Cell[45690, 1228, 4583, 121, 131, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50322, 1355, 140, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[50487, 1362, 662, 19, 47, "Input"],
Cell[51152, 1383, 6205, 162, 140, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57406, 1551, 133, 3, 32, "Subsection"],
Cell[57542, 1556, 5379, 158, 316, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62958, 1719, 144, 3, 32, "Subsection"],
Cell[63105, 1724, 915, 28, 154, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64057, 1757, 115, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[64197, 1762, 2925, 61, 127, "Input"],
Cell[67125, 1825, 84863, 2427, 1516, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152037, 4258, 120, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[152182, 4263, 1927, 46, 100, "Input"],
Cell[154112, 4311, 6031, 182, 199, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[160182, 4498, 225, 5, 117, "Section"],
Cell[CellGroupData[{
Cell[160432, 4507, 116, 1, 52, "Section"],
Cell[CellGroupData[{
Cell[160573, 4512, 218, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[160816, 4519, 3215, 97, 134, "Input"],
Cell[164034, 4618, 1341, 40, 46, "Output"],
Cell[CellGroupData[{
Cell[165400, 4662, 172, 3, 23, "Print"],
Cell[165575, 4667, 464, 14, 23, "Print"],
Cell[166042, 4683, 602, 18, 23, "Print"],
Cell[166647, 4703, 325, 8, 23, "Print"],
Cell[166975, 4713, 161, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167197, 4723, 114, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[167336, 4728, 3149, 95, 134, "Input"],
Cell[170488, 4825, 1341, 40, 46, "Output"],
Cell[CellGroupData[{
Cell[171854, 4869, 172, 3, 23, "Print"],
Cell[172029, 4874, 373, 10, 23, "Print"],
Cell[172405, 4886, 430, 11, 23, "Print"],
Cell[172838, 4899, 323, 8, 23, "Print"],
Cell[173164, 4909, 159, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[173396, 4920, 129, 3, 82, "Section"],
Cell[CellGroupData[{
Cell[173550, 4927, 113, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[173688, 4932, 3333, 95, 133, "Input"],
Cell[177024, 5029, 1343, 40, 46, "Output"],
Cell[CellGroupData[{
Cell[178392, 5073, 170, 3, 23, "Print"],
Cell[178565, 5078, 352, 9, 23, "Print"],
Cell[178920, 5089, 415, 11, 23, "Print"]
}, Open  ]],
Cell[179350, 5103, 813, 25, 41, "Output"],
Cell[CellGroupData[{
Cell[180188, 5132, 322, 8, 23, "Print"],
Cell[180513, 5142, 159, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[180733, 5152, 142, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[180900, 5158, 3524, 99, 134, "Input"],
Cell[184427, 5259, 1459, 41, 46, "Output"],
Cell[CellGroupData[{
Cell[185911, 5304, 918, 13, 23, "Print"],
Cell[186832, 5319, 1166, 22, 23, "Print"],
Cell[188001, 5343, 1304, 26, 23, "Print"]
}, Open  ]],
Cell[189320, 5372, 1155, 33, 46, "Output"],
Cell[CellGroupData[{
Cell[190500, 5409, 1071, 18, 23, "Print"],
Cell[191574, 5429, 909, 13, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[192544, 5449, 143, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[192712, 5455, 3444, 98, 134, "Input"],
Cell[196159, 5555, 1555, 43, 46, "Output"],
Cell[CellGroupData[{
Cell[197739, 5602, 890, 13, 23, "Print"],
Cell[198632, 5617, 1138, 22, 23, "Print"],
Cell[199773, 5641, 1278, 26, 23, "Print"]
}, Open  ]],
Cell[201066, 5670, 1253, 35, 46, "Output"],
Cell[CellGroupData[{
Cell[202344, 5709, 1043, 18, 23, "Print"],
Cell[203390, 5729, 879, 13, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[204330, 5749, 169, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[204524, 5755, 3637, 104, 161, "Input"],
Cell[208164, 5861, 1891, 44, 46, "Output"],
Cell[CellGroupData[{
Cell[210080, 5909, 909, 13, 23, "Print"],
Cell[210992, 5924, 1179, 23, 23, "Print"],
Cell[212174, 5949, 1247, 25, 23, "Print"]
}, Open  ]],
Cell[213436, 5977, 1736, 40, 46, "Output"],
Cell[CellGroupData[{
Cell[215197, 6021, 1064, 18, 23, "Print"],
Cell[216264, 6041, 898, 13, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[217223, 6061, 146, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[217394, 6067, 3459, 102, 161, "Input"],
Cell[220856, 6171, 1388, 37, 46, "Output"],
Cell[CellGroupData[{
Cell[222269, 6212, 866, 12, 23, "Print"],
Cell[223138, 6226, 1136, 22, 23, "Print"],
Cell[224277, 6250, 1204, 24, 23, "Print"]
}, Open  ]],
Cell[225496, 6277, 1232, 33, 46, "Output"],
Cell[CellGroupData[{
Cell[226753, 6314, 1019, 17, 23, "Print"],
Cell[227775, 6333, 855, 12, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228691, 6352, 148, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[228864, 6358, 3509, 102, 161, "Input"],
Cell[232376, 6462, 1120, 33, 46, "Output"],
Cell[CellGroupData[{
Cell[233521, 6499, 147, 2, 23, "Print"],
Cell[233671, 6503, 419, 12, 23, "Print"],
Cell[234093, 6517, 484, 14, 23, "Print"]
}, Open  ]],
Cell[234592, 6534, 965, 29, 46, "Output"],
Cell[CellGroupData[{
Cell[235582, 6567, 302, 7, 23, "Print"],
Cell[235887, 6576, 136, 2, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[236084, 6585, 144, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[236253, 6591, 3415, 101, 161, "Input"],
Cell[239671, 6694, 1166, 33, 46, "Output"],
Cell[CellGroupData[{
Cell[240862, 6731, 835, 12, 23, "Print"],
Cell[241700, 6745, 1105, 22, 23, "Print"],
Cell[242808, 6769, 1175, 24, 23, "Print"]
}, Open  ]],
Cell[243998, 6796, 1008, 29, 46, "Output"],
Cell[CellGroupData[{
Cell[245031, 6829, 987, 17, 23, "Print"],
Cell[246021, 6848, 824, 12, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/PionFishP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    159777,       4333]
NotebookOptionsPosition[    153691,       4126]
NotebookOutlinePosition[    154099,       4142]
CellTagsIndexPosition[    154056,       4139]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Example : Fish Diagram", "Title",
 CellChangeTimes->{{3.7228339539484987`*^9, 3.722834002350849*^9}, {
  3.7228340597290087`*^9, 3.722834077093857*^9}, {3.723356536716668*^9, 
  3.723356552750582*^9}, {3.725016086179448*^9, 3.725016090737365*^9}, {
  3.745323393243149*^9, 3.7453234024260883`*^9}},
 ExpressionUUID -> "ae0f8528-0738-4422-8dc1-0fe67dae1a3d"],

Cell[CellGroupData[{

Cell["Loading packages:", "Section",
 CellChangeTimes->{{3.722834386267066*^9, 3.722834429274197*^9}, {
  3.74532337119553*^9, 3.745323380282126*^9}},
 ExpressionUUID -> "d69a460b-6742-4dc9-909f-45091d067231"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "UF`"}], " "}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.722834921427322*^9, 3.7228350044612303`*^9}, {
  3.722835040327033*^9, 3.722835050997019*^9}, {3.72335280998143*^9, 
  3.723352822379871*^9}, {3.736779338342458*^9, 3.736779367196349*^9}, {
  3.7414179754399843`*^9, 3.741417975983501*^9}, {3.745224593905141*^9, 
  3.7452245967463217`*^9}},
 ExpressionUUID -> "cb7ceff6-81f7-4999-a81d-15861318efad"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.745323470777869*^9, 3.7453234862499123`*^9}, {
  3.745323741499222*^9, 3.7453237423475103`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "]"}]}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.745323493680318*^9, {3.745323527685009*^9, 3.745323544735964*^9}, {
   3.7453235945686417`*^9, 3.745323606669588*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm: ASPIRE", "Section",
 CellChangeTimes->{{3.7453234340113077`*^9, 3.745323447402123*^9}, 
   3.745323498794016*^9}],

Cell[CellGroupData[{

Cell["Finding U and F polynomial:", "Subsection",
 CellChangeTimes->{3.745323456578875*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "have", " ", "been", " ", "made", " ", "to", " ", "ensure",
     " ", "that", " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", 
    "correct", " ", "positive", " ", "sign"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"uf", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"l", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "l"}], ")"}], "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "P", " ", "k"}], "-", 
         SuperscriptBox["k", "2"]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "p", " ", "k"}], "-", 
         RowBox[{"k", "^", "2"}]}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "\[Rule]", 
        RowBox[{"x", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", "^", "2"}], "\[Rule]", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", " ", "p"}], "\[Rule]", 
        RowBox[{"M", " ", "m"}]}], ",", 
       RowBox[{"M", "\[Rule]", "1"}], ",", 
       RowBox[{"m", "\[Rule]", "x"}], ",", 
       RowBox[{
        RowBox[{"m", " ", "M"}], "\[Rule]", "x"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7228349238847847`*^9, 3.722834926112064*^9}, 
   3.722835100382756*^9, 3.723352892510958*^9, {3.723553865515687*^9, 
   3.723553872086929*^9}, {3.736229363484263*^9, 3.736229427243569*^9}, {
   3.736229563415998*^9, 3.736229643893468*^9}, {3.736229757244121*^9, 
   3.736229804575006*^9}, {3.7362299019789248`*^9, 3.736229919220683*^9}, {
   3.73622997896474*^9, 3.7362299803359823`*^9}, {3.7362300778006783`*^9, 
   3.736230147929124*^9}, {3.736230273204919*^9, 3.7362302972926826`*^9}, {
   3.7362303396170063`*^9, 3.736230368468912*^9}, 3.7363456087480516`*^9, {
   3.736345981857995*^9, 3.7363459874369698`*^9}, {3.736346874019369*^9, 
   3.736346891595656*^9}, {3.736347665439528*^9, 3.7363476671648684`*^9}, {
   3.7363478131384487`*^9, 3.736347827088077*^9}, {3.73634939982653*^9, 
   3.7363494110735598`*^9}, {3.736350279329763*^9, 3.73635028018185*^9}, {
   3.736779375229273*^9, 3.736779476362354*^9}, {3.736779525054439*^9, 
   3.736779630508673*^9}, {3.73677966478057*^9, 3.736779704795961*^9}, {
   3.736779736965495*^9, 3.736779744050795*^9}, 3.736780165990054*^9, {
   3.736780209140539*^9, 3.736780216592466*^9}, 3.736780246906234*^9, {
   3.7414179574942703`*^9, 3.7414179860141373`*^9}, {3.7524179364375143`*^9, 
   3.7524179652194567`*^9}, {3.752903369070147*^9, 3.752903372259815*^9}, {
   3.753983551017684*^9, 3.753983558362657*^9}},
 ExpressionUUID -> "0a094a07-2941-4d08-84ed-13160c6dda4e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7414179867623043`*^9, 3.741418731550791*^9, 3.741425551887168*^9, 
   3.744809164923111*^9, 3.74480924410168*^9, 3.744809283581683*^9, 
   3.744809344600088*^9, 3.744809377185514*^9, 3.7448099960085297`*^9, 
   3.744810098194186*^9, 3.7448101631070347`*^9, 3.744810485937624*^9, {
   3.7448145828855133`*^9, 3.7448145948811626`*^9}, 3.745029098274027*^9, 
   3.7452251777296267`*^9, 3.745226159506935*^9, 3.745226222116439*^9, 
   3.745310362317052*^9, 3.745323697024385*^9, 3.74564865939117*^9, 
   3.74564912467341*^9, 3.7456492214552107`*^9, 3.745649312733914*^9, 
   3.745649419240309*^9, {3.745649718204455*^9, 3.745649739223373*^9}, {
   3.7456506743160553`*^9, 3.745650685365304*^9}, 3.752417967974271*^9, 
   3.753983562500882*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding U and F polynomial:", "Subsection",
 CellChangeTimes->{{3.741418240203156*^9, 3.741418252856059*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{"U", "=", 
   RowBox[{"uf", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"F", "=", 
   RowBox[{"uf", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.7228353898034077`*^9, 3.722835467534136*^9}},
 ExpressionUUID -> "5650dc6d-7544-4443-b0d3-a682b39f8af9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.722835414775017*^9, 3.722835469908021*^9, 3.722837981631256*^9, 
   3.722838066793128*^9, 3.722843024006673*^9, 3.722928327863433*^9, 
   3.722929169867307*^9, 3.722929366687823*^9, 3.722929885441618*^9, 
   3.72318971427802*^9, 3.723352907233295*^9, 3.723356513519358*^9, 
   3.723553895918307*^9, {3.7356363190959806`*^9, 3.735636348020101*^9}, 
   3.7356364285223207`*^9, 3.735636468185266*^9, 3.735636521674597*^9, 
   3.735636573928249*^9, 3.7356367202140923`*^9, 3.7357182420838413`*^9, 
   3.736227489121874*^9, {3.736227585641735*^9, 3.7362276236710873`*^9}, 
   3.736230191008759*^9, 3.73634557154879*^9, 3.7363461324936247`*^9, 
   3.7363469097758913`*^9, 3.7363494330831003`*^9, 3.7363495006284637`*^9, 
   3.736354865686178*^9, 3.7364136203567038`*^9, 3.736506426440218*^9, 
   3.736506612702271*^9, 3.736660503595605*^9, 3.736779844737092*^9, 
   3.736779994098705*^9, 3.736780236389187*^9, 3.741350336390373*^9, {
   3.741352374424417*^9, 3.7413523822407837`*^9}, 3.741413718700581*^9, 
   3.741418731573535*^9, 3.741425551910157*^9, 3.7448091649375*^9, 
   3.744809244104903*^9, 3.7448092835852737`*^9, 3.744809344615467*^9, 
   3.744809377199396*^9, 3.744809996043206*^9, 3.744810098212088*^9, 
   3.744810163123653*^9, 3.744810485973558*^9, {3.7448145828890133`*^9, 
   3.744814594884541*^9}, 3.7450290983011227`*^9, 3.745225177741008*^9, 
   3.7452261595113707`*^9, 3.745226222149331*^9, 3.745310362330546*^9, 
   3.74532369705996*^9, 3.745648659414997*^9, 3.745649124705414*^9, 
   3.7456492214835567`*^9, 3.74564931276058*^9, 3.745649419267852*^9, {
   3.745649718234261*^9, 3.7456497392519484`*^9}, {3.745650674320833*^9, 
   3.745650685405377*^9}, 3.752417972399439*^9, 3.7539835625269012`*^9},
 ExpressionUUID -> "16275b45-ca39-4b12-9e08-6b2001abe07f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "-", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "-", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "4", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.722835414775017*^9, 3.722835469908021*^9, 3.722837981631256*^9, 
   3.722838066793128*^9, 3.722843024006673*^9, 3.722928327863433*^9, 
   3.722929169867307*^9, 3.722929366687823*^9, 3.722929885441618*^9, 
   3.72318971427802*^9, 3.723352907233295*^9, 3.723356513519358*^9, 
   3.723553895918307*^9, {3.7356363190959806`*^9, 3.735636348020101*^9}, 
   3.7356364285223207`*^9, 3.735636468185266*^9, 3.735636521674597*^9, 
   3.735636573928249*^9, 3.7356367202140923`*^9, 3.7357182420838413`*^9, 
   3.736227489121874*^9, {3.736227585641735*^9, 3.7362276236710873`*^9}, 
   3.736230191008759*^9, 3.73634557154879*^9, 3.7363461324936247`*^9, 
   3.7363469097758913`*^9, 3.7363494330831003`*^9, 3.7363495006284637`*^9, 
   3.736354865686178*^9, 3.7364136203567038`*^9, 3.736506426440218*^9, 
   3.736506612702271*^9, 3.736660503595605*^9, 3.736779844737092*^9, 
   3.736779994098705*^9, 3.736780236389187*^9, 3.741350336390373*^9, {
   3.741352374424417*^9, 3.7413523822407837`*^9}, 3.741413718700581*^9, 
   3.741418731573535*^9, 3.741425551910157*^9, 3.7448091649375*^9, 
   3.744809244104903*^9, 3.7448092835852737`*^9, 3.744809344615467*^9, 
   3.744809377199396*^9, 3.744809996043206*^9, 3.744810098212088*^9, 
   3.744810163123653*^9, 3.744810485973558*^9, {3.7448145828890133`*^9, 
   3.744814594884541*^9}, 3.7450290983011227`*^9, 3.745225177741008*^9, 
   3.7452261595113707`*^9, 3.745226222149331*^9, 3.745310362330546*^9, 
   3.74532369705996*^9, 3.745648659414997*^9, 3.745649124705414*^9, 
   3.7456492214835567`*^9, 3.74564931276058*^9, 3.745649419267852*^9, {
   3.745649718234261*^9, 3.7456497392519484`*^9}, {3.745650674320833*^9, 
   3.745650685405377*^9}, 3.752417972399439*^9, 3.753983562528459*^9},
 ExpressionUUID -> "16275b45-ca39-4b12-9e08-6b2001abe07f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"AlphaVariables", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"Variables", "[", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  TraditionalForm]], "Input",
 CellChangeTimes->{{3.722835122745984*^9, 3.722835201204563*^9}, {
   3.722835535178196*^9, 3.722835539626348*^9}, 3.7414182258763123`*^9},
 ExpressionUUID -> "1eb5dae4-8c84-4500-85ef-0a0d5a49659f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "3", "]"}], ",", 
   RowBox[{"x", "[", "4", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723553911373274*^9, {3.735636319102849*^9, 3.73563634802497*^9}, 
   3.735636428527575*^9, 3.735636468189513*^9, 3.735636521678685*^9, 
   3.735636573933803*^9, 3.735636720219359*^9, 3.735718242139551*^9, 
   3.736227489127722*^9, {3.736227585661251*^9, 3.7362276236763906`*^9}, 
   3.736230191013956*^9, 3.7363455715554*^9, 3.736346135652584*^9, 
   3.73634691525112*^9, 3.736349435801257*^9, 3.73634950295372*^9, 
   3.7363548686408167`*^9, 3.7364136231422443`*^9, 3.7365064288390093`*^9, 
   3.7365066127064734`*^9, 3.7366605035994864`*^9, 3.736779844812331*^9, 
   3.736779994117511*^9, 3.736780236407044*^9, 3.74135034225452*^9, {
   3.74135237445571*^9, 3.741352382247058*^9}, 3.741413718705071*^9, 
   3.741418731577382*^9, 3.7414255519144917`*^9, 3.744809164942587*^9, 
   3.7448092441203547`*^9, 3.744809283617722*^9, 3.744809344619969*^9, 
   3.744809377204479*^9, 3.744809996060886*^9, 3.744810098216445*^9, 
   3.744810163128292*^9, 3.744810485979184*^9, {3.744814582921711*^9, 
   3.744814594921342*^9}, 3.745029098306343*^9, 3.7452251777456083`*^9, 
   3.7452261595431223`*^9, 3.7452262221543016`*^9, 3.745310362335401*^9, 
   3.745323697065691*^9, 3.745648659420248*^9, 3.7456491247111073`*^9, 
   3.74564922148874*^9, 3.745649312766118*^9, 3.745649419273643*^9, {
   3.7456497182401*^9, 3.745649739257352*^9}, {3.7456506743542633`*^9, 
   3.745650685410452*^9}, 3.752417977814538*^9, 3.7539835625323143`*^9},
 ExpressionUUID -> "f9420e7c-8d21-4d4e-b0c7-b35fa23579b3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "Subtitle",
 CellChangeTimes->{{3.723189564940287*^9, 3.723189593230688*^9}, 
   3.74141827255377*^9},
 ExpressionUUID -> "6d248a30-2f2e-4ad3-944e-980141a82664"],

Cell[CellGroupData[{

Cell["\<\
Finding the derivatives of F w.r.t alpha parameters:\
\>", "Subsection",
 CellChangeTimes->{{3.741418280474955*^9, 3.7414183095950537`*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "1"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "1", "]"}]}], "]"}]}], " ", ";"}], "            "}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "2"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "2", "]"}]}], "]"}]}], ";"}], "           "}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["F", "3"], "=", 
    RowBox[{"D", "[", 
     RowBox[{"F", ",", 
      RowBox[{"x", "[", "3", "]"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["F", "4"], "=", 
    RowBox[{"D", "[", 
     RowBox[{"F", ",", 
      RowBox[{"x", "[", "4", "]"}]}], "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{
  3.722836118962399*^9, {3.722836480522983*^9, 3.722836827348332*^9}, {
   3.722836858115449*^9, 3.722836895554323*^9}, {3.722837107505892*^9, 
   3.7228371294570093`*^9}, {3.723352946539824*^9, 3.723353047017481*^9}, {
   3.723553925954246*^9, 3.723553928380214*^9}, {3.745323613732642*^9, 
   3.745323621627714*^9}},
 ExpressionUUID -> "ce6f112d-fe58-453e-8665-3576844d774e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding the Grobner basis of the Landau equations:\
\>", "Subsection",
 CellChangeTimes->{{3.7414183703463717`*^9, 3.741418393482442*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Gb", "=", 
   RowBox[{
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", ",", 
        SubscriptBox["F", "1"], ",", 
        SubscriptBox["F", "2"], ",", 
        SubscriptBox["F", "3"], ",", 
        SubscriptBox["F", "4"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], ",", 
        RowBox[{"x", "[", "2", "]"}], ",", 
        RowBox[{"x", "[", "3", "]"}], ",", 
        RowBox[{"x", "[", "4", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], TraditionalForm]], "Input",
 CellChangeTimes->{
  3.722837786198927*^9, {3.722837857323566*^9, 3.722837892422553*^9}, {
   3.722837926543071*^9, 3.722837930883264*^9}, {3.723353060071512*^9, 
   3.723353114496337*^9}, {3.723553937482562*^9, 3.723553943891122*^9}},
 ExpressionUUID -> "24550bfe-687b-4ecc-b3a7-371c6af373e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "-", 
      RowBox[{"x", " ", 
       RowBox[{"x", "[", "4", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "-", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "[", "3", "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "3", "]"}], "2"], "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "+", 
             RowBox[{"x", "[", "2", "]"}]}], ")"}]}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "+", 
      RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "-", 
      RowBox[{"x", " ", 
       RowBox[{"x", "[", "4", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "+", 
      RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"x", "[", "2", "]"}]}], "+", 
      RowBox[{"x", "[", "3", "]"}], "-", 
      RowBox[{"x", " ", 
       RowBox[{"x", "[", "4", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "+", 
      RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "-", 
      RowBox[{"x", " ", 
       RowBox[{"x", "[", "4", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "+", 
      RowBox[{"x", "[", "3", "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "x"}], ")"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "1", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "1", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "-", 
      RowBox[{"x", " ", 
       RowBox[{"x", "[", "4", "]"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7228378983948174`*^9, 3.722837931956873*^9}, 
   3.7228380018793592`*^9, 3.722838066897316*^9, 3.722843024219103*^9, 
   3.722928328480194*^9, 3.722929170433453*^9, 3.722929366763604*^9, 
   3.722929885580543*^9, 3.723189714994671*^9, 3.723353117435468*^9, 
   3.72335651366731*^9, 3.723553945403858*^9, {3.735636319249817*^9, 
   3.735636348181671*^9}, 3.735636428725937*^9, 3.735636468343289*^9, 
   3.735636521827306*^9, 3.735636574093093*^9, 3.735636720380892*^9, 
   3.735718242204273*^9, 3.736227489290917*^9, {3.736227585695882*^9, 
   3.736227623871866*^9}, 3.736230191142839*^9, 3.7363455716738443`*^9, 
   3.736346143490884*^9, 3.736346921175308*^9, 3.736349441060014*^9, 
   3.736349508148026*^9, 3.736354874010232*^9, 3.7364136286971684`*^9, 
   3.736506433521873*^9, 3.736506612863235*^9, 3.736660503750249*^9, 
   3.736779846401841*^9, 3.736779995539156*^9, 3.736780236781049*^9, 
   3.741350353414587*^9, {3.741352374492552*^9, 3.741352382404705*^9}, 
   3.741413718938838*^9, 3.741418731720421*^9, 3.741425552073921*^9, 
   3.744809165133679*^9, 3.744809244144568*^9, 3.7448092837844353`*^9, 
   3.744809344771377*^9, 3.744809377352077*^9, 3.744809996207041*^9, 
   3.744810098371204*^9, 3.744810163281456*^9, 3.744810486156219*^9, {
   3.744814582978858*^9, 3.744814594966865*^9}, 3.745029098468398*^9, 
   3.7452251779335957`*^9, 3.745226159583675*^9, 3.745226222319347*^9, 
   3.745310362484408*^9, 3.745323697236058*^9, 3.745648659580944*^9, 
   3.7456491248790617`*^9, 3.7456492216516733`*^9, 3.745649312927095*^9, 
   3.7456494194352083`*^9, {3.745649718402214*^9, 3.745649739418769*^9}, {
   3.745650674386414*^9, 3.745650685585577*^9}, 3.752417985554723*^9, 
   3.7539835627003317`*^9},
 ExpressionUUID -> "e8039a35-7bd3-43f6-908e-6c664d010d30"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding the linear transformations from the analysis of Grobner basis \
elements:\
\>", "Subsection",
 CellChangeTimes->{{3.7414184138971148`*^9, 3.741418451769496*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "1"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "2"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "3"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "4"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "4", "]"}], "2"]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "5"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"T", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["T", "1"], ",", 
     SubscriptBox["T", "2"], ",", 
     SubscriptBox["T", "3"], ",", 
     SubscriptBox["T", "4"], ",", 
     SubscriptBox["T", "5"]}], "}"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.7228397371985683`*^9, 3.722839806812768*^9}, {
  3.7228398447469397`*^9, 3.722840028894867*^9}, {3.723353627575676*^9, 
  3.723353667759509*^9}, {3.723353840146206*^9, 3.723354294372462*^9}, {
  3.723554254765249*^9, 3.723554524806182*^9}},
 ExpressionUUID -> "436ce362-346e-4fd9-baaa-ddb4eda48757"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "4", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "+", 
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "4", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"x", "[", "1", "]"}], "2"], "+", 
       RowBox[{"x", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "4", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "+", 
       FractionBox[
        RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "4", "]"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"], "+", 
       RowBox[{"x", "[", "4", "]"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.722840031890696*^9, 3.72284302430401*^9, 3.722928328569485*^9, 
   3.722929170512382*^9, 3.72292936679013*^9, 3.722929885621268*^9, 
   3.72318971510907*^9, 3.723354296520091*^9, 3.723356513708697*^9, {
   3.723554504348995*^9, 3.723554526171424*^9}, {3.7356363192627296`*^9, 
   3.735636348204144*^9}, 3.735636428775029*^9, 3.735636468362013*^9, 
   3.7356365218414593`*^9, 3.735636574117169*^9, 3.735636720422071*^9, 
   3.7357182422519627`*^9, 3.736227489321007*^9, {3.7362275857117853`*^9, 
   3.736227623901767*^9}, 3.736230191166092*^9, 3.736345571688816*^9, 
   3.736346360663072*^9, 3.736346925011094*^9, 3.736349443833365*^9, 
   3.736349513142264*^9, 3.736354876892453*^9, 3.736413632211318*^9, 
   3.7365064357734203`*^9, 3.736506612885407*^9, 3.736660503766713*^9, 
   3.736779846568619*^9, 3.736779995697904*^9, 3.736780236823932*^9, 
   3.741350361941778*^9, {3.741352374520849*^9, 3.741352382431251*^9}, 
   3.7414137189691257`*^9, 3.741418731738793*^9, 3.7414255520977573`*^9, 
   3.744809165149088*^9, 3.7448092441612043`*^9, 3.744809283814465*^9, 
   3.744809344816291*^9, 3.744809377366118*^9, 3.7448099962204723`*^9, 
   3.74481009841875*^9, 3.74481016329753*^9, 3.7448104861935987`*^9, {
   3.744814583007802*^9, 3.744814595009549*^9}, 3.745029098492322*^9, 
   3.745225177947641*^9, 3.74522615961353*^9, 3.745226222389464*^9, 
   3.745310362539736*^9, 3.745323697270027*^9, 3.745648659602436*^9, 
   3.7456491249494257`*^9, 3.7456492217221813`*^9, 3.74564931299223*^9, 
   3.7456494194996967`*^9, {3.745649718429173*^9, 3.7456497394827557`*^9}, {
   3.745650674407701*^9, 3.7456506856767063`*^9}, 3.752417991764358*^9, 
   3.753983562724661*^9},
 ExpressionUUID -> "eb929d79-6583-4337-b322-59af3b4a521b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding the G=U+F polynomials with the above transformations:\
\>", "Subsection",
 CellChangeTimes->{{3.741418483737836*^9, 3.741418536598106*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.72293006770977*^9, 3.722930074631317*^9}, {
   3.722930209352237*^9, 3.722930491448426*^9}, {3.722931831391452*^9, 
   3.722931850565148*^9}, 3.744810258291854*^9},
 ExpressionUUID -> "00a5531c-aeab-4fcd-a9cc-377d60207f20"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"G", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"U", "+", "F"}], "/.", " ", "#"}], " ", "&"}], " ", "/@", " ",
       "T"}], " ", "//", " ", "Expand"}]}], ";"}], TraditionalForm]], "Input",\

 CellChangeTimes->{{3.722840154992169*^9, 3.722840189918486*^9}, {
   3.722840445652952*^9, 3.722840452420834*^9}, 3.722931863935188*^9, {
   3.723354326243998*^9, 3.723354363677651*^9}, 3.723554554458895*^9, 
   3.73622829742093*^9},
 ExpressionUUID -> "f1ca1d83-901a-47ee-9309-1d029e2171b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the support of G polynomials:", "Subsection",
 CellChangeTimes->{{3.741418559194498*^9, 3.741418581866418*^9}, 
   3.745029277564086*^9}],

Cell["", "Text",
 CellChangeTimes->{{3.722930541907394*^9, 3.722930565338584*^9}, {
   3.72293059712787*^9, 3.722930897609713*^9}, {3.722930980082925*^9, 
   3.722931188695549*^9}, {3.722931617682831*^9, 3.722931622934147*^9}, 
   3.722931875647881*^9, 3.722936667323109*^9, {3.72318925857035*^9, 
   3.723189259595693*^9}, 3.74481024478799*^9},
 ExpressionUUID -> "1a12cfc8-31d7-496b-bb04-f3ebe822aa3f"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"terms1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"terms2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\n", 
 FormBox[
  RowBox[{
   RowBox[{"terms3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"terms4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"terms5", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "[", 
        RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", 
        RowBox[{"G", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp1", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms2", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp3", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms3", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp4", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms4", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp5", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms5", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms5", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.72284031178369*^9, 3.7228403117848663`*^9}, {
   3.722840363937941*^9, 3.722840401432641*^9}, {3.7228404644240093`*^9, 
   3.722840468458436*^9}, {3.7228405851220617`*^9, 3.722840609143409*^9}, {
   3.7228406653121977`*^9, 3.722840672269648*^9}, {3.722841028958622*^9, 
   3.722841227573945*^9}, {3.7228412784446983`*^9, 3.7228412975394287`*^9}, {
   3.722841355879231*^9, 3.7228413784988127`*^9}, {3.722841415808712*^9, 
   3.7228414501630297`*^9}, {3.722841706950453*^9, 3.722841722058918*^9}, {
   3.722841790741061*^9, 3.722841891800474*^9}, {3.722841930696952*^9, 
   3.722842076272503*^9}, 3.722929201935166*^9, {3.722931911127454*^9, 
   3.722932031319484*^9}, {3.723354379097821*^9, 3.723354624437169*^9}, {
   3.7356363969614162`*^9, 3.735636401440143*^9}, {3.745323637714281*^9, 
   3.745323640658998*^9}},
 ExpressionUUID -> "21650b68-763a-4436-88fd-fc89f7a91801"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the Newton polytopes:", "Subsection",
 CellChangeTimes->{{3.7414185984902687`*^9, 3.7414186224890537`*^9}}],

Cell["", "Text",
 CellChangeTimes->{{3.722936720424366*^9, 3.72293677996474*^9}, {
   3.722936860347929*^9, 3.722937128856309*^9}, 3.7450293116610413`*^9},
 ExpressionUUID -> "caef5d13-b8e8-447d-b1e7-9c0855c6648d"],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"NP1", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"NP2", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp2", "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"NP3", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp3", "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"NP4", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp4", "]"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"NP5", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp5", "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.722842265966642*^9, 3.722842365130946*^9}, {
  3.723354635006041*^9, 3.723354669313227*^9}, {3.7356364055658703`*^9, 
  3.735636410076684*^9}, {3.735636533371415*^9, 3.7356365387973127`*^9}, {
  3.736346937321815*^9, 3.73634694177483*^9}},
 ExpressionUUID -> "dadf3903-4b68-46c2-8520-8c6327d98630"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Finding the normal vectors from the Newton polytopes:\
\>", "Subsection",
 CellChangeTimes->{{3.7414186485066557`*^9, 3.7414186714352827`*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"NormalReg", "=", "0"}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"regions", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"NP1", ",", "NP2", ",", "NP3", ",", "NP4", ",", "NP5"}], "}"}]}],
    ";"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"listPts", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "vecExp1", ",", "vecExp2", ",", "vecExp3", ",", "vecExp4", ",", 
      "vecExp5"}], "}"}]}], ";"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"AllRegions", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"NormalReg", " ", "=", " ", 
       RowBox[{"genCoordinatesNormal", "[", 
        RowBox[{
         RowBox[{"regions", "[", 
          RowBox[{"[", 
           RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
         RowBox[{"listPts", "[", 
          RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"reg", ",", "1", ",", 
        RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"surface", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"regions", "[", 
           RowBox[{"[", "reg", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.722842724833445*^9, 3.722842797699345*^9}, {
   3.722842866423526*^9, 3.7228428932945423`*^9}, {3.7228456568012457`*^9, 
   3.722845703771682*^9}, {3.722845954969739*^9, 3.722845965294837*^9}, {
   3.722846187400817*^9, 3.722846228648136*^9}, {3.7228462590238457`*^9, 
   3.72284628231117*^9}, {3.722846630771235*^9, 3.722846641447033*^9}, {
   3.722846743577209*^9, 3.722846796049019*^9}, {3.722850395595558*^9, 
   3.7228504077337093`*^9}, {3.7228504449088078`*^9, 3.722850446718305*^9}, {
   3.7228530696290627`*^9, 3.722853137005579*^9}, {3.722853876600852*^9, 
   3.722853975395844*^9}, {3.7228540294379683`*^9, 3.722854075011505*^9}, {
   3.722854157218721*^9, 3.72285419089915*^9}, 3.722867247372451*^9, {
   3.722929236291676*^9, 3.72292927331601*^9}, {3.722929328105791*^9, 
   3.722929359915688*^9}, {3.722929414864398*^9, 3.722929443931379*^9}, {
   3.722929651723666*^9, 3.722929658529353*^9}, 3.722929924342893*^9, {
   3.723354685847056*^9, 3.723354706543962*^9}, 3.72335572945968*^9, 
   3.723554617140009*^9, 3.7356361952073402`*^9, {3.735636239238522*^9, 
   3.7356363394927397`*^9}, {3.735636453464355*^9, 3.7356364576989107`*^9}, {
   3.735636497050445*^9, 3.7356365109622602`*^9}, 3.7356365636173162`*^9, {
   3.735636636624177*^9, 3.73563669702312*^9}, {3.736227420679302*^9, 
   3.736227467565662*^9}, {3.736227596530821*^9, 3.736227614763626*^9}, {
   3.7362281812086363`*^9, 3.736228210832589*^9}, {3.73622831421634*^9, 
   3.7362283191307163`*^9}, {3.736229959609495*^9, 3.736229960330411*^9}, 
   3.736346386643071*^9, {3.736347633819375*^9, 3.7363476560143127`*^9}, 
   3.7363479161479673`*^9, {3.7363479500729513`*^9, 3.736347990648054*^9}, {
   3.736348049233798*^9, 3.736348078267968*^9}, {3.736350448657349*^9, 
   3.7363504489752398`*^9}, {3.736351562894649*^9, 3.736351723991246*^9}, {
   3.736352209178067*^9, 3.736352227679021*^9}, {3.736352281142191*^9, 
   3.736352325247677*^9}, {3.736413693142253*^9, 3.736413699319018*^9}, {
   3.736413858313674*^9, 3.7364138595660067`*^9}, {3.736413956658547*^9, 
   3.736413991531698*^9}, {3.7364141499621887`*^9, 3.736414181186857*^9}, {
   3.736506463837138*^9, 3.736506463987649*^9}, 3.7414489585037518`*^9, 
   3.741449013918083*^9, {3.7448092635462017`*^9, 3.7448092750146112`*^9}, {
   3.7448093275267143`*^9, 3.744809364006647*^9}, {3.744809975788425*^9, 
   3.744809983755307*^9}, {3.744810061226096*^9, 3.744810082581725*^9}, {
   3.744810133276598*^9, 3.744810140731596*^9}, {3.7452250790226088`*^9, 
   3.745225154303043*^9}, {3.745323652322509*^9, 3.7453236767746143`*^9}, {
   3.7456486089881372`*^9, 3.7456486142219057`*^9}, {3.745648647373575*^9, 
   3.7456486534058437`*^9}, {3.745649107595848*^9, 3.745649112314011*^9}, {
   3.7456492042036657`*^9, 3.7456492102044*^9}, {3.745649295675919*^9, 
   3.7456493034832973`*^9}, {3.745649403766279*^9, 3.745649409020603*^9}, {
   3.745649507462098*^9, 3.745649532731145*^9}},
 ExpressionUUID -> "17f53719-5348-4f92-b336-f8e8a48fa318"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Selection of the unique regions :\
\>", "Subsection",
 CellChangeTimes->{{3.741418694379607*^9, 3.7414187185210123`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"regAllsectors", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"UniqueRegion", "[", 
         RowBox[{
          RowBox[{"AllRegions", "[", 
           RowBox[{"[", "#", "]"}], "]"}], ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
        "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "AllRegions", "]"}], "]"}]}], ",", "1"}], 
     "]"}]}], ";"}], TraditionalForm], "\n", 
 FormBox[
  RowBox[{"Regions", "=", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"regAllsectors", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "=", 
          RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
     "MatrixForm"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.722929636392969*^9, 3.722929638065078*^9}, {
   3.722929670481582*^9, 3.722929672023403*^9}, {3.722929703332988*^9, 
   3.722929777560493*^9}, {3.722929815929144*^9, 3.722929823267868*^9}, 
   3.722929871030781*^9, {3.723356077190268*^9, 3.723356079265293*^9}, {
   3.736351825806391*^9, 3.736351860052367*^9}, {3.736351891458617*^9, 
   3.7363519204133673`*^9}, {3.7363520595680647`*^9, 3.736352069585557*^9}, {
   3.736352719398344*^9, 3.7363527218539886`*^9}, {3.736352873862075*^9, 
   3.736352898567492*^9}, {3.736353052632923*^9, 3.736353083547068*^9}, {
   3.736354565100601*^9, 3.736354578418481*^9}, 3.736354665871067*^9, {
   3.736354708873444*^9, 3.736354728095366*^9}, {3.7363547637352448`*^9, 
   3.7363547651565027`*^9}, 3.736354833508964*^9, {3.73635490543716*^9, 
   3.736354914638555*^9}, {3.736414141483656*^9, 3.736414142775543*^9}, {
   3.741350378383891*^9, 3.7413503821429577`*^9}, {3.745310326080912*^9, 
   3.7453103513000593`*^9}, {3.74532365501991*^9, 3.745323673221223*^9}, {
   3.7456496678231363`*^9, 3.745649703834058*^9}},
 ExpressionUUID -> "13df9abd-74cc-4238-b44d-0076f11b13d0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "4"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "4"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.736354906366325*^9, 3.7363549149024897`*^9}, 
   3.736413670857642*^9, 3.736413826723941*^9, 3.736413868377396*^9, 
   3.7364140096291924`*^9, 3.7364141438106213`*^9, 3.7364141927294893`*^9, 
   3.7365064703727283`*^9, 3.7365066154519453`*^9, 3.736660506186694*^9, 
   3.736779855861756*^9, 3.736780004037899*^9, 3.736780242899638*^9, 
   3.7413503857813463`*^9, {3.741352376992189*^9, 3.741352384953052*^9}, 
   3.741413721845792*^9, 3.741418734178426*^9, 3.741425554531464*^9, 
   3.744809167607099*^9, 3.7448092465904293`*^9, 3.7448092844773827`*^9, 
   3.744809345424286*^9, 3.744809378009156*^9, 3.744809997132423*^9, {
   3.744810076290657*^9, 3.744810099060717*^9}, 3.744810164216902*^9, 
   3.7448104871497097`*^9, {3.744814583891418*^9, 3.7448145959088497`*^9}, 
   3.7450290994169693`*^9, 3.745225180406972*^9, 3.745226162037446*^9, 
   3.745226224886507*^9, 3.745310365029339*^9, 3.745323699755769*^9, 
   3.745648660204198*^9, 3.745649125580888*^9, 3.745649222341773*^9, 
   3.745649313898638*^9, 3.745649420134419*^9, {3.7456496796787643`*^9, 
   3.745649741984326*^9}, {3.745650676880186*^9, 3.7456506882274237`*^9}, 
   3.75241801168611*^9, 3.7539835652421627`*^9},
 ExpressionUUID -> "1c3517d1-4917-4f97-a389-5c577fbe79f7"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Analyzing the Scalings : whether Scaleful or Scaleless?
\
\>", "Section",
 CellChangeTimes->{{3.7456501389802322`*^9, 3.745650156946774*^9}}],

Cell[CellGroupData[{

Cell["The scalings from top facets:", "Section",
 CellChangeTimes->{{3.745650166978891*^9, 3.745650180690297*^9}}],

Cell[CellGroupData[{

Cell["The scaling {-2,-2,-2,-2}:", "Subsection",
 CellChangeTimes->{{3.7456504029615183`*^9, 3.745650435138033*^9}, 
   3.7456504797461653`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", ",", "l"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         RowBox[{"l", "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "l"}], ")"}], "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"2", " ", "P", " ", "k"}], "-", 
         SuperscriptBox["k", "2"]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "p", " ", "k"}], "-", 
         RowBox[{"k", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "\[Rule]", 
         RowBox[{"x", "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"P", "^", "2"}], "\[Rule]", 
         RowBox[{"M", "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"p", "^", "2"}], "\[Rule]", 
         RowBox[{"m", "^", "2"}]}], ",", 
        RowBox[{
         RowBox[{"P", " ", "p"}], "\[Rule]", 
         RowBox[{"M", " ", "m"}]}], ",", 
        RowBox[{"M", "\[Rule]", "1"}], ",", 
        RowBox[{"m", "\[Rule]", "x"}], ",", 
        RowBox[{
         RowBox[{"m", " ", "M"}], "\[Rule]", "x"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "4", "]"}], "2"]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745650213002811*^9, 3.745650321639789*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"], "4"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "3"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7456502699109697`*^9, 3.745650325340431*^9, 3.745650456969049*^9, {
   3.745650676946954*^9, 3.745650688276237*^9}, 3.753983565278475*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.7456502699124613`*^9, 3.7456503253419323`*^9, 3.7456504569705963`*^9, {
   3.7456506769516363`*^9, 3.745650688277775*^9}, 3.753983565279977*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}],
  SequenceForm["U: ", {-4, -4, -4, -4, -4, -4, -4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7456502699124613`*^9, 3.7456503253419323`*^9, 3.7456504569705963`*^9, {
   3.7456506769516363`*^9, 3.745650688277775*^9}, 3.753983565281003*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}],
  SequenceForm[
  "F ", {-4, -4, -4, -4, -4, -6, -6, -4, -4, -4, -5, -4, -5, -4, -6, -4, -4, \
-5, -4, -4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7456502699124613`*^9, 3.7456503253419323`*^9, 3.7456504569705963`*^9, {
   3.7456506769516363`*^9, 3.745650688277775*^9}, 3.753983565282199*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7456502699124613`*^9, 3.7456503253419323`*^9, 3.7456504569705963`*^9, {
   3.7456506769516363`*^9, 3.745650688277775*^9}, 3.753983565283156*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.7456502699124613`*^9, 3.7456503253419323`*^9, 3.7456504569705963`*^9, {
   3.7456506769516363`*^9, 3.745650688277775*^9}, 3.753983565284007*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-2,-2,0,-1}:", "Subsection",
 CellChangeTimes->{{3.7456504876661673`*^9, 3.745650502385984*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        RowBox[{"l", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "l"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "P", " ", "k"}], "-", 
        SuperscriptBox["k", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "p", " ", "k"}], "-", 
        RowBox[{"k", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "\[Rule]", 
        RowBox[{"x", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", "^", "2"}], "\[Rule]", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", " ", "p"}], "\[Rule]", 
        RowBox[{"M", " ", "m"}]}], ",", 
       RowBox[{"M", "\[Rule]", "1"}], ",", 
       RowBox[{"m", "\[Rule]", "x"}], ",", 
       RowBox[{
        RowBox[{"m", " ", "M"}], "\[Rule]", "x"}]}], "}"}]}], "]"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745650335697624*^9, 3.7456503560467587`*^9}, {
  3.7456504427542543`*^9, 3.7456504471397867`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.74565035742636*^9, 3.745650451591742*^9, {3.745650677026772*^9, 
   3.7456506883227997`*^9}, 3.7539835653125753`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745650357427312*^9, 3.7456504515955877`*^9, {3.745650677028945*^9, 
   3.7456506883240833`*^9}, 3.7539835653137913`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}],
  SequenceForm["U: ", {-4, -2, -2, -3, -3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745650357427312*^9, 3.7456504515955877`*^9, {3.745650677028945*^9, 
   3.7456506883240833`*^9}, 3.753983565314542*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}],
  SequenceForm["F ", {-4, -4, -2, -2, -2, -2, -2, -3, -3, -3, -2, -2, -2, -2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745650357427312*^9, 3.7456504515955877`*^9, {3.745650677028945*^9, 
   3.7456506883240833`*^9}, 3.753983565315815*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745650357427312*^9, 3.7456504515955877`*^9, {3.745650677028945*^9, 
   3.7456506883240833`*^9}, 3.7539835653167152`*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745650357427312*^9, 3.7456504515955877`*^9, {3.745650677028945*^9, 
   3.7456506883240833`*^9}, 3.7539835653175097`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The scaling {-2,-2,0,-2}:", "Subsection",
 CellChangeTimes->{{3.745650511298132*^9, 3.7456505262581244`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        RowBox[{"l", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "l"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "P", " ", "k"}], "-", 
        SuperscriptBox["k", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "p", " ", "k"}], "-", 
        RowBox[{"k", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "\[Rule]", 
        RowBox[{"x", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", "^", "2"}], "\[Rule]", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", " ", "p"}], "\[Rule]", 
        RowBox[{"M", " ", "m"}]}], ",", 
       RowBox[{"M", "\[Rule]", "1"}], ",", 
       RowBox[{"m", "\[Rule]", "x"}], ",", 
       RowBox[{
        RowBox[{"m", " ", "M"}], "\[Rule]", "x"}]}], "}"}]}], "]"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745650360409058*^9, 3.745650373330071*^9}, {
  3.745650465016142*^9, 3.745650466614995*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.745650374891787*^9, 3.745650467513173*^9, {3.745650677068768*^9, 
   3.745650688367441*^9}, 3.753983565349263*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745650374893057*^9, 3.745650467519537*^9, {3.745650677070321*^9, 
   3.745650688370421*^9}, 3.753983565350412*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}],
  SequenceForm["U: ", {-4, -2, -2, -4, -4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745650374893057*^9, 3.745650467519537*^9, {3.745650677070321*^9, 
   3.745650688370421*^9}, 3.7539835653509283`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}],
  SequenceForm["F ", {-4, -4, -2, -2, -2, -2, -2, -4, -4, -4, -3, -3, -4, -4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745650374893057*^9, 3.745650467519537*^9, {3.745650677070321*^9, 
   3.745650688370421*^9}, 3.753983565351796*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"a$4432", " ", 
       RowBox[{"x", "[", "4", "]"}]}]}], "}"}], "}"}]}],
  SequenceForm[
  "List of transformations :", {{$CellContext`x[
      4] -> $CellContext`a$4432 $CellContext`x[4]}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745650374893057*^9, 3.745650467519537*^9, {3.745650677070321*^9, 
   3.745650688370421*^9}, 3.7539835653526087`*^9}],

Cell[BoxData["\<\"Scaleless\"\>"], "Print",
 CellChangeTimes->{
  3.745650374893057*^9, 3.745650467519537*^9, {3.745650677070321*^9, 
   3.745650688370421*^9}, 3.7539835653536386`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The scalings from the bottom facets:\
\>", "Section",
 CellChangeTimes->{{3.745650536337635*^9, 3.745650561777787*^9}}],

Cell[CellGroupData[{

Cell["The Scaling {0,-2,0,0}:", "Subsubsection",
 CellChangeTimes->{{3.7413506354878883`*^9, 3.741350657950529*^9}, {
  3.745480321331505*^9, 3.745480330737618*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        RowBox[{"l", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "l"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "P", " ", "k"}], "-", 
        SuperscriptBox["k", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "p", " ", "k"}], "-", 
        RowBox[{"k", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "\[Rule]", 
        RowBox[{"x", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", "^", "2"}], "\[Rule]", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", " ", "p"}], "\[Rule]", 
        RowBox[{"M", " ", "m"}]}], ",", 
       RowBox[{"M", "\[Rule]", "1"}], ",", 
       RowBox[{"m", "\[Rule]", "x"}], ",", 
       RowBox[{
        RowBox[{"m", " ", "M"}], "\[Rule]", "x"}]}], "}"}]}], "]"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", 
      RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.736227986958395*^9, 3.736228040948349*^9}, {
   3.736228104630562*^9, 3.736228166567049*^9}, 3.7362282581268883`*^9, {
   3.736228370099218*^9, 3.73622840307705*^9}, {3.7362288498241568`*^9, 
   3.736228884976407*^9}, {3.736230170722567*^9, 3.736230171907753*^9}, 
   3.736347592333672*^9, 3.73634769528644*^9, {3.736352512693059*^9, 
   3.7363525256909637`*^9}, {3.73667241463191*^9, 3.73667243029454*^9}, 
   3.741350673100073*^9, {3.7448119687289543`*^9, 3.744811985882162*^9}, {
   3.7448120221188*^9, 3.744812151409843*^9}, {3.744812222828816*^9, 
   3.7448123109507017`*^9}, {3.744812728480544*^9, 3.744812791179357*^9}, 
   3.744813014871441*^9, {3.744813398020352*^9, 3.74481340723494*^9}, {
   3.744813449524076*^9, 3.744813449924798*^9}, {3.744813487552657*^9, 
   3.7448134919455137`*^9}, {3.744813530961583*^9, 3.744813555242429*^9}, {
   3.744813597989683*^9, 3.744813693964039*^9}, {3.7448137263302402`*^9, 
   3.744813727854704*^9}, {3.744813762214346*^9, 3.744813783073045*^9}, {
   3.744814223226302*^9, 3.744814261025413*^9}, {3.744814516842648*^9, 
   3.744814567291285*^9}, {3.744814622941985*^9, 3.74481464349818*^9}, {
   3.745029092985146*^9, 3.74502909355835*^9}, {3.745226007633923*^9, 
   3.745226020192116*^9}, {3.745650609214279*^9, 3.745650610440092*^9}},
 ExpressionUUID -> "5f65034b-3fa4-4dfc-b4e5-95b419b9f17b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.7362280513375397`*^9, 3.736228058054715*^9}, {
   3.73622814830698*^9, 3.736228167706648*^9}, {3.736228373591454*^9, 
   3.736228403785161*^9}, {3.73622885678279*^9, 3.736228885711123*^9}, {
   3.7362301728305807`*^9, 3.736230191982188*^9}, 3.736345572427074*^9, 
   3.7363464224785833`*^9, 3.736347593646658*^9, 3.736347696325601*^9, 
   3.736350630529052*^9, {3.736352514065001*^9, 3.736352526561583*^9}, 
   3.7365066155455647`*^9, 3.736660506219058*^9, {3.736672420019587*^9, 
   3.73667243141154*^9}, 3.736779856321772*^9, 3.736780004173499*^9, 
   3.736780242993995*^9, 3.741350425844493*^9, 3.741350673801344*^9, {
   3.741352377026087*^9, 3.7413523849852343`*^9}, 3.741413721883759*^9, 
   3.741418734209671*^9, 3.741425554835751*^9, 3.744809167629682*^9, 
   3.744809246613791*^9, 3.7448092845603933`*^9, 3.744809345454095*^9, 
   3.744809378037086*^9, 3.7448099971596403`*^9, 3.7448100990892267`*^9, 
   3.7448101643513927`*^9, 3.744810487250403*^9, 3.7448119930990343`*^9, {
   3.744812023723461*^9, 3.7448121427150383`*^9}, {3.744812223651263*^9, 
   3.7448122742424994`*^9}, 3.744812318301358*^9, {3.744812729920842*^9, 
   3.744812791884445*^9}, 3.7448130175706244`*^9, {3.744813398909337*^9, 
   3.744813408496286*^9}, 3.744813450822166*^9, 3.744813495254528*^9, {
   3.744813541903969*^9, 3.744813556035754*^9}, {3.744813598904379*^9, 
   3.744813660532961*^9}, 3.7448136946253023`*^9, {3.744813764384399*^9, 
   3.7448137870160017`*^9}, 3.744814375771401*^9, {3.7448145683658447`*^9, 
   3.74481459596587*^9}, 3.744814644997308*^9, {3.745029095142646*^9, 
   3.745029099456881*^9}, 3.745225180491116*^9, 3.7452261620753613`*^9, 
   3.745226224925943*^9, 3.745310365056035*^9, 3.745323699801358*^9, 
   3.7456486602369213`*^9, 3.745649125618772*^9, 3.745649222377303*^9, 
   3.745649313933868*^9, 3.7456494201689568`*^9, {3.7456497209318123`*^9, 
   3.7456497420222883`*^9}, {3.745650677114457*^9, 3.745650688409902*^9}, 
   3.753983565570326*^9},
 ExpressionUUID -> "ed378e74-93cb-407f-bde1-4f9607939b4c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745029099454927*^9, 3.7452251804886417`*^9, 3.7452261620733957`*^9, 
   3.7452262249237337`*^9, 3.745310365054171*^9, 3.7453236997994623`*^9, 
   3.745648660234746*^9, 3.745649125616683*^9, 3.745649222375705*^9, 
   3.745649313931876*^9, 3.745649420167397*^9, {3.745649720929656*^9, 
   3.745649742020615*^9}, {3.745650677115705*^9, 3.745650688412567*^9}, 
   3.7539835655714817`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "2"}]}], "}"}]}],
  SequenceForm["U: ", {-2, 0, -2, 0, -2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745029099454927*^9, 3.7452251804886417`*^9, 3.7452261620733957`*^9, 
   3.7452262249237337`*^9, 3.745310365054171*^9, 3.7453236997994623`*^9, 
   3.745648660234746*^9, 3.745649125616683*^9, 3.745649222375705*^9, 
   3.745649313931876*^9, 3.745649420167397*^9, {3.745649720929656*^9, 
   3.745649742020615*^9}, {3.745650677115705*^9, 3.745650688412567*^9}, 
   3.753983565571899*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}]}],
  SequenceForm["F ", {0, -2, 2, 0, -2, 0, -2, 2, 0, -2, 1, -1, 2, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745029099454927*^9, 3.7452251804886417`*^9, 3.7452261620733957`*^9, 
   3.7452262249237337`*^9, 3.745310365054171*^9, 3.7453236997994623`*^9, 
   3.745648660234746*^9, 3.745649125616683*^9, 3.745649222375705*^9, 
   3.745649313931876*^9, 3.745649420167397*^9, {3.745649720929656*^9, 
   3.745649742020615*^9}, {3.745650677115705*^9, 3.745650688412567*^9}, 
   3.753983565572846*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7362280513375397`*^9, 3.736228058054715*^9}, {
   3.73622814830698*^9, 3.736228167706648*^9}, {3.736228373591454*^9, 
   3.736228403785161*^9}, {3.73622885678279*^9, 3.736228885711123*^9}, {
   3.7362301728305807`*^9, 3.736230191982188*^9}, 3.736345572427074*^9, 
   3.7363464224785833`*^9, 3.736347593646658*^9, 3.736347696325601*^9, 
   3.736350630529052*^9, {3.736352514065001*^9, 3.736352526561583*^9}, 
   3.7365066155455647`*^9, 3.736660506219058*^9, {3.736672420019587*^9, 
   3.73667243141154*^9}, 3.736779856321772*^9, 3.736780004173499*^9, 
   3.736780242993995*^9, 3.741350425844493*^9, 3.741350673801344*^9, {
   3.741352377026087*^9, 3.7413523849852343`*^9}, 3.741413721883759*^9, 
   3.741418734209671*^9, 3.741425554835751*^9, 3.744809167629682*^9, 
   3.744809246613791*^9, 3.7448092845603933`*^9, 3.744809345454095*^9, 
   3.744809378037086*^9, 3.7448099971596403`*^9, 3.7448100990892267`*^9, 
   3.7448101643513927`*^9, 3.744810487250403*^9, 3.7448119930990343`*^9, {
   3.744812023723461*^9, 3.7448121427150383`*^9}, {3.744812223651263*^9, 
   3.7448122742424994`*^9}, 3.744812318301358*^9, {3.744812729920842*^9, 
   3.744812791884445*^9}, 3.7448130175706244`*^9, {3.744813398909337*^9, 
   3.744813408496286*^9}, 3.744813450822166*^9, 3.744813495254528*^9, {
   3.744813541903969*^9, 3.744813556035754*^9}, {3.744813598904379*^9, 
   3.744813660532961*^9}, 3.7448136946253023`*^9, {3.744813764384399*^9, 
   3.7448137870160017`*^9}, 3.744814375771401*^9, {3.7448145683658447`*^9, 
   3.74481459596587*^9}, 3.744814644997308*^9, {3.745029095142646*^9, 
   3.745029099456881*^9}, 3.745225180491116*^9, 3.7452261620753613`*^9, 
   3.745226224925943*^9, 3.745310365056035*^9, 3.745323699801358*^9, 
   3.7456486602369213`*^9, 3.745649125618772*^9, 3.745649222377303*^9, 
   3.745649313933868*^9, 3.7456494201689568`*^9, {3.7456497209318123`*^9, 
   3.7456497420222883`*^9}, {3.745650677114457*^9, 3.745650688409902*^9}, 
   3.753983565573781*^9},
 ExpressionUUID -> "ed378e74-93cb-407f-bde1-4f9607939b4c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745029099454927*^9, 3.7452251804886417`*^9, 3.7452261620733957`*^9, 
   3.7452262249237337`*^9, 3.745310365054171*^9, 3.7453236997994623`*^9, 
   3.745648660234746*^9, 3.745649125616683*^9, 3.745649222375705*^9, 
   3.745649313931876*^9, 3.745649420167397*^9, {3.745649720929656*^9, 
   3.745649742020615*^9}, {3.745650677115705*^9, 3.745650688412567*^9}, 
   3.753983565574574*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745029099454927*^9, 3.7452251804886417`*^9, 3.7452261620733957`*^9, 
   3.7452262249237337`*^9, 3.745310365054171*^9, 3.7453236997994623`*^9, 
   3.745648660234746*^9, 3.745649125616683*^9, 3.745649222375705*^9, 
   3.745649313931876*^9, 3.745649420167397*^9, {3.745649720929656*^9, 
   3.745649742020615*^9}, {3.745650677115705*^9, 3.745650688412567*^9}, 
   3.753983565575098*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["", "Subsubsection"],

Cell[CellGroupData[{

Cell["The Scaling {-2,-2,-1,-2}:", "Subsubsection",
 CellChangeTimes->{{3.741350923405739*^9, 3.741350953644639*^9}, 
   3.7454803408192043`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        RowBox[{"l", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "l"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "P", " ", "k"}], "-", 
        SuperscriptBox["k", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "p", " ", "k"}], "-", 
        RowBox[{"k", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "\[Rule]", 
        RowBox[{"x", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", "^", "2"}], "\[Rule]", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", " ", "p"}], "\[Rule]", 
        RowBox[{"M", " ", "m"}]}], ",", 
       RowBox[{"M", "\[Rule]", "1"}], ",", 
       RowBox[{"m", "\[Rule]", "x"}], ",", 
       RowBox[{
        RowBox[{"m", " ", "M"}], "\[Rule]", "x"}]}], "}"}]}], "]"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.741350956386169*^9, 3.741350984795392*^9}, {
   3.7413523946938353`*^9, 3.741352399959025*^9}, 3.741352471236677*^9, 
   3.741441401387541*^9, {3.745226026751049*^9, 3.745226033906555*^9}, {
   3.745226211087761*^9, 3.745226211616579*^9}, {3.745650615858491*^9, 
   3.7456506168647223`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7413509875368834`*^9, 3.7413515910184603`*^9, {3.741352377053347*^9, 
   3.741352400790822*^9}, 3.741352471807282*^9, 3.741413721919364*^9, 
   3.7414187342351522`*^9, 3.7414255548640547`*^9, 3.744809167645749*^9, 
   3.744809246631474*^9, 3.744809284595241*^9, 3.744809345473063*^9, 
   3.74480937805617*^9, 3.744809997178838*^9, 3.7448100991084337`*^9, 
   3.7448101644145927`*^9, 3.7448104874054003`*^9, {3.744814583969048*^9, 
   3.7448145960082483`*^9}, 3.745029099486171*^9, 3.745225180516844*^9, 
   3.745226162117271*^9, 3.745226224956273*^9, 3.74531036507627*^9, 
   3.745323699843567*^9, 3.745648660263811*^9, 3.74564912565231*^9, 
   3.745649222409515*^9, 3.745649314046135*^9, 3.7456494201990843`*^9, {
   3.7456497209638243`*^9, 3.745649742058436*^9}, {3.7456506771588373`*^9, 
   3.7456506884524508`*^9}, 3.7539835656070013`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.741350987517672*^9, 3.7413515909930897`*^9, {3.741352377050441*^9, 
   3.741352400764812*^9}, 3.7413524717920637`*^9, 3.7414137219173107`*^9, 
   3.741418734233398*^9, 3.741425554861588*^9, 3.744809167642877*^9, 
   3.744809246628459*^9, 3.744809284592642*^9, 3.7448093454705877`*^9, 
   3.744809378053632*^9, 3.744809997175724*^9, 3.744810099106101*^9, 
   3.744810164412651*^9, 3.744810487362529*^9, {3.744814583965921*^9, 
   3.74481459600561*^9}, 3.745029099481997*^9, 3.745225180514279*^9, 
   3.745226162112945*^9, 3.7452262249527817`*^9, 3.7453103650742493`*^9, 
   3.7453236998417187`*^9, 3.745648660261302*^9, 3.745649125649213*^9, 
   3.745649222406583*^9, 3.745649314043117*^9, 3.745649420195099*^9, {
   3.745649720960679*^9, 3.745649742054481*^9}, {3.7456506771605673`*^9, 
   3.745650688455195*^9}, 3.7539835656081963`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}],
  SequenceForm["U: ", {-4, -3, -3, -4, -4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741350987517672*^9, 3.7413515909930897`*^9, {3.741352377050441*^9, 
   3.741352400764812*^9}, 3.7413524717920637`*^9, 3.7414137219173107`*^9, 
   3.741418734233398*^9, 3.741425554861588*^9, 3.744809167642877*^9, 
   3.744809246628459*^9, 3.744809284592642*^9, 3.7448093454705877`*^9, 
   3.744809378053632*^9, 3.744809997175724*^9, 3.744810099106101*^9, 
   3.744810164412651*^9, 3.744810487362529*^9, {3.744814583965921*^9, 
   3.74481459600561*^9}, 3.745029099481997*^9, 3.745225180514279*^9, 
   3.745226162112945*^9, 3.7452262249527817`*^9, 3.7453103650742493`*^9, 
   3.7453236998417187`*^9, 3.745648660261302*^9, 3.745649125649213*^9, 
   3.745649222406583*^9, 3.745649314043117*^9, 3.745649420195099*^9, {
   3.745649720960679*^9, 3.745649742054481*^9}, {3.7456506771605673`*^9, 
   3.745650688455195*^9}, 3.7539835656087523`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}],
  SequenceForm["F ", {-4, -4, -3, -3, -3, -4, -4, -4, -4, -4, -4, -4, -4, -4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741350987517672*^9, 3.7413515909930897`*^9, {3.741352377050441*^9, 
   3.741352400764812*^9}, 3.7413524717920637`*^9, 3.7414137219173107`*^9, 
   3.741418734233398*^9, 3.741425554861588*^9, 3.744809167642877*^9, 
   3.744809246628459*^9, 3.744809284592642*^9, 3.7448093454705877`*^9, 
   3.744809378053632*^9, 3.744809997175724*^9, 3.744810099106101*^9, 
   3.744810164412651*^9, 3.744810487362529*^9, {3.744814583965921*^9, 
   3.74481459600561*^9}, 3.745029099481997*^9, 3.745225180514279*^9, 
   3.745226162112945*^9, 3.7452262249527817`*^9, 3.7453103650742493`*^9, 
   3.7453236998417187`*^9, 3.745648660261302*^9, 3.745649125649213*^9, 
   3.745649222406583*^9, 3.745649314043117*^9, 3.745649420195099*^9, {
   3.745649720960679*^9, 3.745649742054481*^9}, {3.7456506771605673`*^9, 
   3.745650688455195*^9}, 3.753983565609655*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7413509875368834`*^9, 3.7413515910184603`*^9, {3.741352377053347*^9, 
   3.741352400790822*^9}, 3.741352471807282*^9, 3.741413721919364*^9, 
   3.7414187342351522`*^9, 3.7414255548640547`*^9, 3.744809167645749*^9, 
   3.744809246631474*^9, 3.744809284595241*^9, 3.744809345473063*^9, 
   3.74480937805617*^9, 3.744809997178838*^9, 3.7448100991084337`*^9, 
   3.7448101644145927`*^9, 3.7448104874054003`*^9, {3.744814583969048*^9, 
   3.7448145960082483`*^9}, 3.745029099486171*^9, 3.745225180516844*^9, 
   3.745226162117271*^9, 3.745226224956273*^9, 3.74531036507627*^9, 
   3.745323699843567*^9, 3.745648660263811*^9, 3.74564912565231*^9, 
   3.745649222409515*^9, 3.745649314046135*^9, 3.7456494201990843`*^9, {
   3.7456497209638243`*^9, 3.745649742058436*^9}, {3.7456506771588373`*^9, 
   3.7456506884524508`*^9}, 3.753983565610642*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741350987517672*^9, 3.7413515909930897`*^9, {3.741352377050441*^9, 
   3.741352400764812*^9}, 3.7413524717920637`*^9, 3.7414137219173107`*^9, 
   3.741418734233398*^9, 3.741425554861588*^9, 3.744809167642877*^9, 
   3.744809246628459*^9, 3.744809284592642*^9, 3.7448093454705877`*^9, 
   3.744809378053632*^9, 3.744809997175724*^9, 3.744810099106101*^9, 
   3.744810164412651*^9, 3.744810487362529*^9, {3.744814583965921*^9, 
   3.74481459600561*^9}, 3.745029099481997*^9, 3.745225180514279*^9, 
   3.745226162112945*^9, 3.7452262249527817`*^9, 3.7453103650742493`*^9, 
   3.7453236998417187`*^9, 3.745648660261302*^9, 3.745649125649213*^9, 
   3.745649222406583*^9, 3.745649314043117*^9, 3.745649420195099*^9, {
   3.745649720960679*^9, 3.745649742054481*^9}, {3.7456506771605673`*^9, 
   3.745650688455195*^9}, 3.7539835656114902`*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.741350987517672*^9, 3.7413515909930897`*^9, {3.741352377050441*^9, 
   3.741352400764812*^9}, 3.7413524717920637`*^9, 3.7414137219173107`*^9, 
   3.741418734233398*^9, 3.741425554861588*^9, 3.744809167642877*^9, 
   3.744809246628459*^9, 3.744809284592642*^9, 3.7448093454705877`*^9, 
   3.744809378053632*^9, 3.744809997175724*^9, 3.744810099106101*^9, 
   3.744810164412651*^9, 3.744810487362529*^9, {3.744814583965921*^9, 
   3.74481459600561*^9}, 3.745029099481997*^9, 3.745225180514279*^9, 
   3.745226162112945*^9, 3.7452262249527817`*^9, 3.7453103650742493`*^9, 
   3.7453236998417187`*^9, 3.745648660261302*^9, 3.745649125649213*^9, 
   3.745649222406583*^9, 3.745649314043117*^9, 3.745649420195099*^9, {
   3.745649720960679*^9, 3.745649742054481*^9}, {3.7456506771605673`*^9, 
   3.745650688455195*^9}, 3.753983565611969*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["the Scaling {0,0,0,0}:", "Subsection",
 CellChangeTimes->{{3.741351086365046*^9, 3.741351089547419*^9}, {
  3.741351143996175*^9, 3.7413511539322166`*^9}, {3.7454803470890617`*^9, 
  3.745480349345104*^9}, {3.7456505699526854`*^9, 3.745650578338235*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        RowBox[{"l", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "l"}], ")"}], "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "P", " ", "k"}], "-", 
        SuperscriptBox["k", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "p", " ", "k"}], "-", 
        RowBox[{"k", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "\[Rule]", 
        RowBox[{"x", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", "^", "2"}], "\[Rule]", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"P", " ", "p"}], "\[Rule]", 
        RowBox[{"M", " ", "m"}]}], ",", 
       RowBox[{"M", "\[Rule]", "1"}], ",", 
       RowBox[{"m", "\[Rule]", "x"}], ",", 
       RowBox[{
        RowBox[{"m", " ", "M"}], "\[Rule]", "x"}]}], "}"}]}], "]"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}]}], "}"}]}], "]"}], "\n"}], "\n"}], "Input",\

 CellChangeTimes->{{3.741351159770712*^9, 3.741351181567595*^9}, 
   3.7414413988092937`*^9, {3.745226059440254*^9, 3.745226066703833*^9}, 
   3.745650204237441*^9, {3.745650625770074*^9, 3.7456506338452263`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.745650677206044*^9, 3.74565068849504*^9}, 
   3.7539835656445217`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.741351182491699*^9, {3.741352377077724*^9, 3.7413523850293407`*^9}, 
   3.741413721951516*^9, 3.741418734263607*^9, 3.7414255548901653`*^9, 
   3.7448091676604357`*^9, 3.744809246646922*^9, 3.74480928461091*^9, 
   3.744809345490922*^9, 3.744809378074109*^9, 3.7448099971966257`*^9, 
   3.744810099126513*^9, 3.744810164430029*^9, 3.744810487457201*^9, {
   3.7448145840028133`*^9, 3.7448145960457573`*^9}, 3.7450290995158033`*^9, 
   3.7452251805365353`*^9, 3.7452261623836803`*^9, 3.745226224986932*^9, 
   3.7453103650957403`*^9, 3.7453236998869123`*^9, 3.745648660288494*^9, 
   3.7456491256865997`*^9, 3.7456492224368563`*^9, 3.7456493140756607`*^9, 
   3.745649420225185*^9, {3.7456497209930353`*^9, 3.745649742089055*^9}, {
   3.745650677208529*^9, 3.745650688496192*^9}, 3.753983565645754*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741351182491699*^9, {3.741352377077724*^9, 3.7413523850293407`*^9}, 
   3.741413721951516*^9, 3.741418734263607*^9, 3.7414255548901653`*^9, 
   3.7448091676604357`*^9, 3.744809246646922*^9, 3.74480928461091*^9, 
   3.744809345490922*^9, 3.744809378074109*^9, 3.7448099971966257`*^9, 
   3.744810099126513*^9, 3.744810164430029*^9, 3.744810487457201*^9, {
   3.7448145840028133`*^9, 3.7448145960457573`*^9}, 3.7450290995158033`*^9, 
   3.7452251805365353`*^9, 3.7452261623836803`*^9, 3.745226224986932*^9, 
   3.7453103650957403`*^9, 3.7453236998869123`*^9, 3.745648660288494*^9, 
   3.7456491256865997`*^9, 3.7456492224368563`*^9, 3.7456493140756607`*^9, 
   3.745649420225185*^9, {3.7456497209930353`*^9, 3.745649742089055*^9}, {
   3.745650677208529*^9, 3.745650688496192*^9}, 3.753983565646275*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "2",
      ",", "2", ",", "2", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["F ", {2, 2, 2, 2, 2, 0, 0, 2, 2, 2, 1, 1, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741351182491699*^9, {3.741352377077724*^9, 3.7413523850293407`*^9}, 
   3.741413721951516*^9, 3.741418734263607*^9, 3.7414255548901653`*^9, 
   3.7448091676604357`*^9, 3.744809246646922*^9, 3.74480928461091*^9, 
   3.744809345490922*^9, 3.744809378074109*^9, 3.7448099971966257`*^9, 
   3.744810099126513*^9, 3.744810164430029*^9, 3.744810487457201*^9, {
   3.7448145840028133`*^9, 3.7448145960457573`*^9}, 3.7450290995158033`*^9, 
   3.7452251805365353`*^9, 3.7452261623836803`*^9, 3.745226224986932*^9, 
   3.7453103650957403`*^9, 3.7453236998869123`*^9, 3.745648660288494*^9, 
   3.7456491256865997`*^9, 3.7456492224368563`*^9, 3.7456493140756607`*^9, 
   3.745649420225185*^9, {3.7456497209930353`*^9, 3.745649742089055*^9}, {
   3.745650677208529*^9, 3.745650688496192*^9}, 3.753983565647155*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.745650677206044*^9, 3.74565068849504*^9}, 
   3.7539835656480837`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741351182491699*^9, {3.741352377077724*^9, 3.7413523850293407`*^9}, 
   3.741413721951516*^9, 3.741418734263607*^9, 3.7414255548901653`*^9, 
   3.7448091676604357`*^9, 3.744809246646922*^9, 3.74480928461091*^9, 
   3.744809345490922*^9, 3.744809378074109*^9, 3.7448099971966257`*^9, 
   3.744810099126513*^9, 3.744810164430029*^9, 3.744810487457201*^9, {
   3.7448145840028133`*^9, 3.7448145960457573`*^9}, 3.7450290995158033`*^9, 
   3.7452251805365353`*^9, 3.7452261623836803`*^9, 3.745226224986932*^9, 
   3.7453103650957403`*^9, 3.7453236998869123`*^9, 3.745648660288494*^9, 
   3.7456491256865997`*^9, 3.7456492224368563`*^9, 3.7456493140756607`*^9, 
   3.745649420225185*^9, {3.7456497209930353`*^9, 3.745649742089055*^9}, {
   3.745650677208529*^9, 3.745650688496192*^9}, 3.753983565648802*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.741351182491699*^9, {3.741352377077724*^9, 3.7413523850293407`*^9}, 
   3.741413721951516*^9, 3.741418734263607*^9, 3.7414255548901653`*^9, 
   3.7448091676604357`*^9, 3.744809246646922*^9, 3.74480928461091*^9, 
   3.744809345490922*^9, 3.744809378074109*^9, 3.7448099971966257`*^9, 
   3.744810099126513*^9, 3.744810164430029*^9, 3.744810487457201*^9, {
   3.7448145840028133`*^9, 3.7448145960457573`*^9}, 3.7450290995158033`*^9, 
   3.7452251805365353`*^9, 3.7452261623836803`*^9, 3.745226224986932*^9, 
   3.7453103650957403`*^9, 3.7453236998869123`*^9, 3.745648660288494*^9, 
   3.7456491256865997`*^9, 3.7456492224368563`*^9, 3.7456493140756607`*^9, 
   3.745649420225185*^9, {3.7456497209930353`*^9, 3.745649742089055*^9}, {
   3.745650677208529*^9, 3.745650688496192*^9}, 3.753983565649218*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Scaling {-2,0,0,0}:", "Subsubsection",
 CellChangeTimes->{{3.741351223643197*^9, 3.74135123513242*^9}, {
  3.745480354130352*^9, 3.745480354847868*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}]}], "}"}]}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.741351239194406*^9, 3.741351251943563*^9}, 
   3.741441396235579*^9, {3.745226077231739*^9, 3.745226082571856*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.741351256519195*^9, {3.741352377105689*^9, 3.74135238505509*^9}, 
   3.7414137219822397`*^9, 3.7414187342928543`*^9, 3.7414255549171333`*^9, 
   3.744809167677113*^9, 3.744809246664177*^9, 3.74480928462808*^9, 
   3.7448093455094767`*^9, 3.744809378093*^9, 3.744809997216243*^9, 
   3.744810099146199*^9, 3.744810164447756*^9, 3.744810487496963*^9, {
   3.744814584038282*^9, 3.7448145960830097`*^9}, 3.7450290995482883`*^9, 
   3.7452251805545692`*^9, 3.74522616242284*^9, 3.745226225022263*^9, 
   3.745310365117715*^9, 3.7453236999294367`*^9, 3.745648660314818*^9, 
   3.7456491257239656`*^9, 3.745649222468156*^9, 3.745649314106741*^9, 
   3.7456494202539787`*^9, {3.7456497210245857`*^9, 3.745649742121464*^9}, {
   3.7456506772479486`*^9, 3.7456506885374603`*^9}, 3.753983565677916*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0"}], "}"}]}],
  SequenceForm["U: ", {-2, -2, 0, -2, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741351256519195*^9, {3.741352377105689*^9, 3.74135238505509*^9}, 
   3.7414137219822397`*^9, 3.7414187342928543`*^9, 3.7414255549171333`*^9, 
   3.744809167677113*^9, 3.744809246664177*^9, 3.74480928462808*^9, 
   3.7448093455094767`*^9, 3.744809378093*^9, 3.744809997216243*^9, 
   3.744810099146199*^9, 3.744810164447756*^9, 3.744810487496963*^9, {
   3.744814584038282*^9, 3.7448145960830097`*^9}, 3.7450290995482883`*^9, 
   3.7452251805545692`*^9, 3.74522616242284*^9, 3.745226225022263*^9, 
   3.745310365117715*^9, 3.7453236999294367`*^9, 3.745648660314818*^9, 
   3.7456491257239656`*^9, 3.745649222468156*^9, 3.745649314106741*^9, 
   3.7456494202539787`*^9, {3.7456497210245857`*^9, 3.745649742121464*^9}, {
   3.7456506772479486`*^9, 3.7456506885374603`*^9}, 3.753983565679381*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "2", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "2"}], "}"}]}],
  SequenceForm["F ", {-2, 0, -2, 0, 2, -2, 0, -2, 0, 2, -1, 1, 0, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741351256519195*^9, {3.741352377105689*^9, 3.74135238505509*^9}, 
   3.7414137219822397`*^9, 3.7414187342928543`*^9, 3.7414255549171333`*^9, 
   3.744809167677113*^9, 3.744809246664177*^9, 3.74480928462808*^9, 
   3.7448093455094767`*^9, 3.744809378093*^9, 3.744809997216243*^9, 
   3.744810099146199*^9, 3.744810164447756*^9, 3.744810487496963*^9, {
   3.744814584038282*^9, 3.7448145960830097`*^9}, 3.7450290995482883`*^9, 
   3.7452251805545692`*^9, 3.74522616242284*^9, 3.745226225022263*^9, 
   3.745310365117715*^9, 3.7453236999294367`*^9, 3.745648660314818*^9, 
   3.7456491257239656`*^9, 3.745649222468156*^9, 3.745649314106741*^9, 
   3.7456494202539787`*^9, {3.7456497210245857`*^9, 3.745649742121464*^9}, {
   3.7456506772479486`*^9, 3.7456506885374603`*^9}, 3.753983565680814*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.741351256519195*^9, {3.741352377105689*^9, 3.74135238505509*^9}, 
   3.7414137219822397`*^9, 3.7414187342928543`*^9, 3.7414255549171333`*^9, 
   3.744809167677113*^9, 3.744809246664177*^9, 3.74480928462808*^9, 
   3.7448093455094767`*^9, 3.744809378093*^9, 3.744809997216243*^9, 
   3.744810099146199*^9, 3.744810164447756*^9, 3.744810487496963*^9, {
   3.744814584038282*^9, 3.7448145960830097`*^9}, 3.7450290995482883`*^9, 
   3.7452251805545692`*^9, 3.74522616242284*^9, 3.745226225022263*^9, 
   3.745310365117715*^9, 3.7453236999294367`*^9, 3.745648660314818*^9, 
   3.7456491257239656`*^9, 3.745649222468156*^9, 3.745649314106741*^9, 
   3.7456494202539787`*^9, {3.7456497210245857`*^9, 3.745649742121464*^9}, {
   3.7456506772479486`*^9, 3.7456506885374603`*^9}, 3.753983565681525*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.741351256519195*^9, {3.741352377105689*^9, 3.74135238505509*^9}, 
   3.7414137219822397`*^9, 3.7414187342928543`*^9, 3.7414255549171333`*^9, 
   3.744809167677113*^9, 3.744809246664177*^9, 3.74480928462808*^9, 
   3.7448093455094767`*^9, 3.744809378093*^9, 3.744809997216243*^9, 
   3.744810099146199*^9, 3.744810164447756*^9, 3.744810487496963*^9, {
   3.744814584038282*^9, 3.7448145960830097`*^9}, 3.7450290995482883`*^9, 
   3.7452251805545692`*^9, 3.74522616242284*^9, 3.745226225022263*^9, 
   3.745310365117715*^9, 3.7453236999294367`*^9, 3.745648660314818*^9, 
   3.7456491257239656`*^9, 3.745649222468156*^9, 3.745649314106741*^9, 
   3.7456494202539787`*^9, {3.7456497210245857`*^9, 3.745649742121464*^9}, {
   3.7456506772479486`*^9, 3.7456506885374603`*^9}, 3.753983565682003*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 363, 5, 90, "Title"],
Cell[CellGroupData[{
Cell[968, 31, 209, 3, 82, "Section"],
Cell[1180, 36, 497, 9, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1714, 50, 166, 2, 82, "Section"],
Cell[1883, 54, 22011, 588, 1912, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23931, 647, 130, 2, 82, "Section"],
Cell[CellGroupData[{
Cell[24086, 653, 91, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[24202, 658, 3217, 74, 67, "Input"],
Cell[27422, 734, 3572, 97, 71, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31043, 837, 115, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[31183, 842, 396, 10, 73, "Input"],
Cell[31582, 854, 2285, 42, 41, "Output"],
Cell[33870, 898, 3928, 93, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37835, 996, 542, 14, 45, "Input"],
Cell[38380, 1012, 1717, 28, 41, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40158, 1047, 170, 3, 30, "Subtitle"],
Cell[CellGroupData[{
Cell[40353, 1054, 150, 3, 32, "Subsection"],
Cell[40506, 1059, 1325, 41, 127, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41868, 1105, 148, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[42041, 1112, 892, 23, 45, "Input"],
Cell[42936, 1137, 5781, 158, 71, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48766, 1301, 179, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[48970, 1309, 4038, 125, 306, "Input"],
Cell[53011, 1436, 4575, 114, 98, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57635, 1556, 157, 3, 32, "Subsection"],
Cell[57795, 1561, 262, 4, 30, "Text"],
Cell[58060, 1567, 578, 15, 45, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58675, 1587, 151, 2, 32, "Subsection"],
Cell[58829, 1591, 404, 6, 30, "Text"],
Cell[59236, 1599, 5441, 159, 316, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64714, 1763, 121, 1, 32, "Subsection"],
Cell[64838, 1766, 214, 3, 30, "Text"],
Cell[65055, 1771, 1072, 30, 154, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66164, 1806, 153, 3, 32, "Subsection"],
Cell[66320, 1811, 4416, 82, 127, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70773, 1898, 131, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[70929, 1905, 2263, 50, 73, "Input"],
Cell[73195, 1957, 5001, 136, 163, "Output"]
}, Open  ]]
}, Open  ]],
Cell[78223, 2097, 151, 4, 117, "Section"],
Cell[CellGroupData[{
Cell[78399, 2105, 114, 1, 52, "Section"],
Cell[CellGroupData[{
Cell[78538, 2110, 144, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[78707, 2116, 3219, 98, 161, "Input"],
Cell[81929, 2216, 4305, 129, 141, "Output"],
Cell[CellGroupData[{
Cell[86259, 2349, 222, 3, 23, "Print"],
Cell[86484, 2354, 584, 16, 23, "Print"],
Cell[87071, 2372, 1042, 31, 23, "Print"],
Cell[88116, 2405, 375, 8, 23, "Print"],
Cell[88494, 2415, 211, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88766, 2425, 115, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[88906, 2430, 2600, 79, 112, "Input"],
Cell[91509, 2511, 2950, 88, 71, "Output"],
Cell[CellGroupData[{
Cell[94484, 2603, 198, 3, 23, "Print"],
Cell[94685, 2608, 488, 14, 23, "Print"],
Cell[95176, 2624, 801, 23, 23, "Print"],
Cell[95980, 2649, 351, 8, 23, "Print"],
Cell[96334, 2659, 187, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96582, 2669, 115, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[96722, 2674, 2594, 79, 112, "Input"],
Cell[99319, 2755, 2947, 88, 71, "Output"],
Cell[CellGroupData[{
Cell[102291, 2847, 192, 3, 23, "Print"],
Cell[102486, 2852, 486, 14, 23, "Print"],
Cell[102975, 2868, 797, 23, 23, "Print"],
Cell[103775, 2893, 576, 15, 23, "Print"],
Cell[104354, 2910, 184, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[104611, 2921, 129, 3, 82, "Section"],
Cell[CellGroupData[{
Cell[104765, 2928, 165, 2, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[104955, 2934, 3763, 92, 112, "Input"],
Cell[108721, 3028, 4853, 114, 71, "Output"],
Cell[CellGroupData[{
Cell[113599, 3146, 462, 7, 23, "Print"],
Cell[114064, 3155, 708, 16, 23, "Print"],
Cell[114775, 3173, 867, 18, 23, "Print"]
}, Open  ]],
Cell[115657, 3194, 3028, 61, 46, "Output"],
Cell[CellGroupData[{
Cell[118710, 3259, 613, 12, 23, "Print"],
Cell[119326, 3273, 449, 7, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[119814, 3285, 25, 0, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[119864, 3289, 145, 2, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[120034, 3295, 2777, 81, 112, "Input"],
Cell[122814, 3378, 3676, 98, 71, "Output"],
Cell[CellGroupData[{
Cell[126515, 3480, 915, 13, 23, "Print"],
Cell[127433, 3495, 1207, 24, 23, "Print"],
Cell[128643, 3521, 1518, 33, 23, "Print"]
}, Open  ]],
Cell[130176, 3557, 2961, 77, 69, "Output"],
Cell[CellGroupData[{
Cell[133162, 3638, 1068, 18, 23, "Print"],
Cell[134233, 3658, 902, 13, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135196, 3678, 260, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[135481, 3685, 2621, 77, 134, "Input"],
Cell[138105, 3764, 2901, 87, 71, "Output"],
Cell[CellGroupData[{
Cell[141031, 3855, 879, 12, 23, "Print"],
Cell[141913, 3869, 1061, 18, 23, "Print"],
Cell[142977, 3889, 1187, 20, 23, "Print"]
}, Open  ]],
Cell[144179, 3912, 909, 29, 46, "Output"],
Cell[CellGroupData[{
Cell[145113, 3945, 1032, 17, 23, "Print"],
Cell[146148, 3964, 868, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147065, 3982, 162, 2, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[147252, 3988, 1167, 32, 86, "Input"],
Cell[CellGroupData[{
Cell[148444, 4024, 870, 12, 23, "Print"],
Cell[149317, 4038, 1118, 21, 23, "Print"],
Cell[150438, 4061, 1277, 23, 23, "Print"],
Cell[151718, 4086, 1023, 17, 23, "Print"],
Cell[152744, 4105, 859, 12, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ScalarTriangleDiagramLimit_a_P.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     75757,       2128]
NotebookOptionsPosition[     71532,       1977]
NotebookOutlinePosition[     71940,       1993]
CellTagsIndexPosition[     71897,       1990]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["One loop Diagram ( Two Point Function ) :", \
"Chapter"]], "Section",
 CellChangeTimes->{{3.728122192475917*^9, 
  3.728122241320765*^9}},ExpressionUUID->"e27b5f45-8235-45ff-8bd3-\
b5b969e2b324"],

Cell[TextData[{
 "Consider the integral , I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", 
     SuperscriptBox["m", "2"], ",", "d"}]}], TraditionalForm]],
  ExpressionUUID->"4f8c5324-9040-4b21-b357-d9c048792c32"],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "k"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "1"], "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "2"], "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}]}]], " "}], TraditionalForm]],
  ExpressionUUID->"af2ea029-f3ee-49ce-9777-a61d6a0b28aa"],
 "in the limit of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["p", "1"], "2"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["p", "2"], "2"], "=", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", "2", 
       SubscriptBox["p", "1"], 
       SubscriptBox["p", "2"]}], "=", 
      SuperscriptBox["q", "2"]}]}]}], TraditionalForm]],ExpressionUUID->
  "1d574f89-95e9-47f1-9d70-363c7c976874"],
 " . This process consists of two on-shell massless fermions and  gauge boson \
having small mass ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], 
    RowBox[{"<<", 
     SuperscriptBox["q", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "cabc8ab3-0fd3-47b3-976f-2a727ec36682"],
 ". The expansion parameter here is, x = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "2"], 
     SuperscriptBox["q", "2"]], "."}], TraditionalForm]],ExpressionUUID->
  "fc03c0a2-bdb9-43b2-8107-fb061b16995d"],
 "\n "
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.734758934252224*^9, 3.73475900506793*^9}, {
   3.73475903762893*^9, 3.734759400008396*^9}, {3.745168960026031*^9, 
   3.7451689611438837`*^9}, {3.745319278916026*^9, 
   3.745319280319318*^9}},ExpressionUUID->"9ee073b7-b91b-4664-a421-\
518cd50469df"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loading Packages :", "Section",
 CellChangeTimes->{{3.731309594470561*^9, 3.7313096306932077`*^9}, {
  3.745318252534129*^9, 
  3.745318256450288*^9}},ExpressionUUID->"c01948d9-a67c-4e2d-ae65-\
698283512b2b"],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 3.728122511768701*^9}},
 ExpressionUUID -> "9de51d65-db22-4e3c-a540-6d24bef8f08e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.7453182252888517`*^9, 3.745318235117008*^9}, 
   3.745318271219097*^9},ExpressionUUID->"95732086-eaa4-4da8-93b1-\
20f3fabb3e74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.745318294496614*^9, 3.745318341167096*^9}, {
  3.74531872050099*^9, 3.745318722468505*^9}},
 ExpressionUUID -> "0b6e2279-9472-49b6-9312-a8176855a347"]
}, Closed]],

Cell[CellGroupData[{

Cell["Algorithm : ASPIRE", "Section",
 CellChangeTimes->{{3.745318370503214*^9, 
  3.745318378922233*^9}},ExpressionUUID->"9b85d175-9d35-4e64-b577-\
b1c5aa2c6a23"],

Cell[CellGroupData[{

Cell["Evaluating Symanzik Polynomials :", "Subsection",
 CellChangeTimes->{{3.745318409915072*^9, 
  3.7453184283773003`*^9}},ExpressionUUID->"635f40b5-02a6-4493-9824-\
a09cfd3d0e87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "have", " ", "been", " ", "made", " ", "to", " ", "ensure",
     " ", "that", " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", 
    "correct", " ", "positive", " ", "sign"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"uf", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"2", "p1", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"2", " ", "p2", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p1", "2"], "\[Rule]", "0"}], ",", 
       RowBox[{
        SuperscriptBox["p2", "2"], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"2", "p1", " ", "p2"}], "\[Rule]", 
        SuperscriptBox["q", "2"]}], ",", 
       RowBox[{
        SuperscriptBox["m", "2"], "\[Rule]", "x"}], ",", " ", 
       RowBox[{
        SuperscriptBox["q", "2"], "\[Rule]", "1"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
  3.734759409694916*^9, 3.7347594876839542`*^9}, {3.734759529013505*^9, 
  3.7347595335715933`*^9}, {3.74516897099261*^9, 3.745168971760981*^9}, {
  3.745171320176259*^9, 3.7451713245818768`*^9}, {3.745319269156949*^9, 
  3.745319270660338*^9}, {3.752888913965029*^9, 3.752888933308576*^9}, {
  3.7529033962684507`*^9, 3.752903399106203*^9}},
 ExpressionUUID -> "db948beb-acd7-4680-b10a-09730db146d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.728123034438016*^9, 3.728187243028741*^9, 3.7281977015676947`*^9, 
   3.728202605754078*^9, 3.731311238994238*^9, 3.731311271274014*^9, {
   3.731311339539671*^9, 3.7313113592091217`*^9}, 3.731315222044526*^9, 
   3.731409238294615*^9, 3.731410168576838*^9, 3.7314102044283543`*^9, 
   3.733651628456855*^9, {3.733666018917987*^9, 3.733666042194357*^9}, 
   3.7336660759432783`*^9, 3.733666199952224*^9, 3.7336662654351473`*^9, {
   3.734759508079029*^9, 3.734759534723157*^9}, {3.734760209316867*^9, 
   3.734760228379753*^9}, 3.7366609753189363`*^9, 3.736661006311967*^9, {
   3.745169073995864*^9, 3.745169095190481*^9}, 3.745169251725665*^9, {
   3.745169290840667*^9, 3.745169309800811*^9}, 3.745169396730095*^9, 
   3.745169727490596*^9, {3.745171325040023*^9, 3.745171340823044*^9}, 
   3.7451715522050953`*^9, 3.7452165799510202`*^9, 3.745216912946698*^9, 
   3.7452269740040894`*^9, 3.74522918509411*^9, {3.745312491563155*^9, 
   3.745312527909378*^9}, 3.745312574164926*^9, 3.745318183489752*^9, 
   3.745318387207368*^9, 3.745318433204186*^9, 3.745319271488448*^9, 
   3.752418055000922*^9, 3.752888937901947*^9},
 ExpressionUUID -> "b53a59aa-ca32-4603-89eb-d202bbd7db7c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 3.7281239231734447`*^9}, {
  3.745318391438985*^9, 
  3.7453183934748993`*^9}},ExpressionUUID->"e6089380-88d3-4095-9e62-\
be266e4d9e1f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AlphaVariables", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"Variables", "[", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}, {
   3.7347595607569857`*^9, 3.7347595836695147`*^9}, 3.745318400283554*^9},
 ExpressionUUID -> "4463eb1a-5c35-4032-9c50-afd94868acad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.734759585095934*^9, {3.734760209320539*^9, 3.734760228383603*^9}, 
   3.736660975321657*^9, 3.736661006314711*^9, {3.745169074011999*^9, 
   3.7451690951929083`*^9}, 3.745169251749033*^9, {3.745169290858395*^9, 
   3.7451693098040247`*^9}, 3.745169396732952*^9, 3.745169727493297*^9, 
   3.745171343743496*^9, 3.745171552208357*^9, 3.7452165799546833`*^9, 
   3.7452169129656982`*^9, 3.745226974007045*^9, 3.745229185096718*^9, {
   3.745312491566189*^9, 3.745312527929968*^9}, 3.745312574188501*^9, 
   3.745318186406221*^9, 3.745318400733293*^9, 3.745318436173036*^9, 
   3.7524180584499397`*^9, 3.752888937964787*^9},
 ExpressionUUID -> "79cb7fb8-4422-40f6-9228-7d44318da566"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing G polynomial:", "Subsection",
 CellChangeTimes->{{3.72812457551089*^9, 3.728124596939144*^9}, {
   3.728124630972982*^9, 3.7281246346668367`*^9}, {3.7453182053575773`*^9, 
   3.745318210055237*^9}, 
   3.745318438456051*^9},ExpressionUUID->"7a0830e0-471d-4964-8a9e-\
8d80533b640d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["q", "2"], "\[Rule]", "1"}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
   3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
   3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
   3.7316529770414457`*^9, 3.731652979937437*^9}, {3.7347596357132072`*^9, 
   3.734759651025011*^9}, 3.745169234255026*^9, 3.745169301551408*^9},
 ExpressionUUID -> "f5fe457f-aabe-4a03-ab40-172a65203f62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", "[", "3", "]"}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.745169309851871*^9, 3.745169396774362*^9, 3.745169727533346*^9, 
   3.745171347188534*^9, 3.745171552248692*^9, 3.7452165799884853`*^9, 
   3.7452169130053263`*^9, 3.7452269740421886`*^9, 3.7452291851251*^9, {
   3.745312491602363*^9, 3.7453125279817257`*^9}, 3.745312574247203*^9, {
   3.745318188264308*^9, 3.745318214631974*^9}, 3.745318440831105*^9, 
   3.752418063664896*^9, 3.752888937987707*^9},
 ExpressionUUID -> "7b893db5-2b24-4f5b-87db-8ff4d9fcff15"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating support vectors :", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
   3.731409153974925*^9, 3.731409155765921*^9}, 3.74522861771388*^9, {
   3.745318454175556*^9, 
   3.745318474585783*^9}},ExpressionUUID->"a5e3e22c-3263-4ea3-aabb-\
5b944594c88a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.7453182762620487`*^9, 3.74531830607108*^9}},
 ExpressionUUID -> "f152566b-428f-442e-b917-bec4b90b594e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.73475965806809*^9, {
   3.7347602093567543`*^9, 3.734760228446896*^9}, 3.7366609753817596`*^9, 
   3.7366610063822308`*^9, {3.7451690740721893`*^9, 3.745169095258485*^9}, 
   3.74516925192179*^9, {3.7451692910082617`*^9, 3.7451693098734913`*^9}, 
   3.745169396793879*^9, 3.745169727551803*^9, 3.745171349663769*^9, 
   3.7451715522689037`*^9, 3.745216580014967*^9, 3.745216913023569*^9, 
   3.745226974076994*^9, 3.745229185152966*^9, {3.74531249162295*^9, 
   3.74531252800282*^9}, 3.745312574271847*^9, 3.7453184464224987`*^9, 
   3.745318494415848*^9, 3.752418067111245*^9, 3.752888938007676*^9},
 ExpressionUUID -> "0bfbee4c-eda9-4112-b591-1efa2dd4cf3b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Newton Polytope of the support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
  3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
  3.731409160501829*^9}, {3.7453184847386427`*^9, 
  3.745318500250098*^9}},ExpressionUUID->"6b609678-cc91-42c6-9e34-\
f5481b1cd9f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 3.728124909579042*^9}},
 ExpressionUUID -> "b7351eae-6cf2-4aab-b793-50d2e861976d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7", ",", "6"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73475966890309*^9, {3.7347602093594418`*^9, 3.734760228462578*^9}, 
   3.736660975399798*^9, 3.736661006405756*^9, {3.74516907409368*^9, 
   3.745169095283058*^9}, 3.745169251926108*^9, {3.7451692910118837`*^9, 
   3.745169309902401*^9}, 3.745169396810566*^9, 3.745169727567333*^9, 
   3.745171352541501*^9, 3.7451715522906837`*^9, 3.745216580041156*^9, 
   3.745216913046097*^9, 3.745226974106064*^9, 3.745229185178721*^9, {
   3.745312491646906*^9, 3.745312528021521*^9}, 3.745312574296323*^9, 
   3.7453185057462893`*^9, 3.752418069983425*^9, 3.752888938034754*^9},
 ExpressionUUID -> "f44bf727-7e98-48d1-b24d-bf3cccc7e564"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding normals to the faces of Newton Polytope:", "Subsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
  3.731409165958394*^9, 3.731409168053681*^9}, {3.74531851657197*^9, 
  3.745318534668797*^9}},ExpressionUUID->"adb409a9-3e82-4c78-bf36-\
fa64bdd92625"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 3.73131133368766*^9}, {3.7452165742598248`*^9, 
   3.745216595251275*^9}, {3.745318547444488*^9, 3.745318550614972*^9}},
 ExpressionUUID -> "87dcc9d7-d9af-4c1f-8756-8e8af92301f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.734759679052577*^9, {3.7347602093890543`*^9, 3.734760228506156*^9}, 
   3.736660975462693*^9, 3.7366610064731007`*^9, {3.745169074192267*^9, 
   3.7451690953533077`*^9}, 3.745169251956299*^9, {3.7451692910690937`*^9, 
   3.7451693099828*^9}, 3.74516939687047*^9, 3.745169727629251*^9, 
   3.745171357562626*^9, 3.745171552357595*^9, {3.7452165800699997`*^9, 
   3.745216596116798*^9}, 3.74521691306839*^9, 3.7452269741378527`*^9, 
   3.7452291852092133`*^9, {3.745312491670472*^9, 3.745312528043754*^9}, 
   3.745312574324235*^9, {3.7453185425404263`*^9, 3.745318551620368*^9}, 
   3.7524180757044067`*^9, 3.752888938086739*^9},
 ExpressionUUID -> "3348fb47-862b-47b6-ab92-98a237c05d41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminating multiple instances of equivalent scalings:", "Subsection",
 CellChangeTimes->{{3.731314356684156*^9, 3.731314367722736*^9}, 
   3.734759708688789*^9, {3.745318559942865*^9, 3.7453185990277557`*^9}},
 ExpressionUUID -> "f6bf809a-a2cf-469d-847c-862d4830bc86"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regAllsectors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"UniqueRegion", "[", 
        RowBox[{
         RowBox[{"AllRegionsOrigin", "[", 
          RowBox[{"[", "#", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "AllRegionsOrigin", "]"}], "]"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Regions", "=", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"regAllsectors", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "=", 
         RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
    "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.731310893152093*^9, 3.7313108931593018`*^9}, {
   3.731311365155087*^9, 3.731311423425994*^9}, {3.7313114575941753`*^9, 
   3.731311528409937*^9}, {3.731314225396731*^9, 3.731314314311007*^9}, {
   3.731409217851866*^9, 3.731409242113805*^9}, 3.734759708689207*^9, {
   3.734759765351757*^9, 3.734759787591658*^9}, {3.7347598276378193`*^9, 
   3.734759927108995*^9}, {3.7366608924448767`*^9, 3.7366609169860687`*^9}, {
   3.7366609811352873`*^9, 3.736660994683008*^9}, 3.7453124869087763`*^9, {
   3.745312538755419*^9, 3.745312554642713*^9}, {3.745318312728673*^9, 
   3.745318315587184*^9}, 3.7453186051432133`*^9, 3.7453673699457493`*^9},
 ExpressionUUID -> "e9b516d3-3f6c-43b4-b299-4f2f572be454"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.734759930514431*^9, {3.734760209403112*^9, 3.734760228523077*^9}, 
   3.736660975667365*^9, 3.73666100649485*^9, {3.745169074205325*^9, 
   3.745169095364353*^9}, 3.7451692519802713`*^9, {3.745169291095332*^9, 
   3.7451693100466537`*^9}, 3.745169396887269*^9, 3.7451697276465187`*^9, 
   3.745171360308652*^9, 3.745171552374131*^9, 3.745216580140654*^9, 
   3.745216913165225*^9, 3.745226974212216*^9, 3.745229185278576*^9, {
   3.745312491743202*^9, 3.7453125281121387`*^9}, 3.745312574437029*^9, 
   3.7453186062248793`*^9, 3.7524180800829153`*^9, 3.752888938109744*^9},
 ExpressionUUID -> "4cd3a22b-e1a8-412c-aaa7-8f4b6caf4428"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Classification of obtained regions as scaleless or scaleful :\
\>", "Section",
 CellChangeTimes->{{3.745318629775742*^9, 3.745318655444894*^9}},
 ExpressionUUID -> "def02f02-23a9-43d0-9c1b-c3da5441b171"],

Cell[CellGroupData[{

Cell["Scalings obtained from bottom facets of Newton Polytope:", "Subsection",
 CellChangeTimes->{{3.745318775562014*^9, 3.745318817957917*^9}, {
  3.745318877804669*^9, 3.745318897248475*^9}},
 ExpressionUUID -> "ed12819a-2bac-4a97-83e3-d9e94dbf04d7"],

Cell[CellGroupData[{

Cell["Scaling : {0, 0, 0}", "Subsubsection",
 CellChangeTimes->{{3.745318902459787*^9, 3.745318915068121*^9}, {
  3.745319124026367*^9, 
  3.7453191274416513`*^9}},ExpressionUUID->"7528423c-3aa1-4b62-b5cf-\
29b7e06997be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.745169054749111*^9, 3.7451690698382607`*^9}, 
   3.7451691674022617`*^9, {3.745169426756929*^9, 3.745169466953868*^9}, 
   3.745169499922126*^9, {3.745169641217923*^9, 3.745169646474122*^9}, 
   3.7453186922067757`*^9, 3.745318755540436*^9, 3.7453190713145933`*^9},
 ExpressionUUID -> "9699249a-5c5d-49da-a7d2-5cc4068b057c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745171367115838*^9, 3.74517155242619*^9, 3.745216580173725*^9, 
   3.74521691319776*^9, 3.745226974248344*^9, 3.7452291853114853`*^9, {
   3.745312491768427*^9, 3.745312528171973*^9}, 3.745312574469208*^9, 
   3.745318692957707*^9, 3.745318741824401*^9, 3.745318825763814*^9, 
   3.745318934778159*^9, 3.745319071932399*^9, 3.752888938299015*^9},
 ExpressionUUID -> "2f5b0745-8b83-42eb-9657-1a5c9371b838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745171367115838*^9, 3.74517155242619*^9, 3.745216580173725*^9, 
   3.74521691319776*^9, 3.745226974248344*^9, 3.7452291853114853`*^9, {
   3.745312491768427*^9, 3.745312528171973*^9}, 3.745312574469208*^9, 
   3.745318692957707*^9, 3.745318741824401*^9, 3.745318825763814*^9, 
   3.745318934778159*^9, 3.745319071932399*^9, 3.752888938318705*^9},
 ExpressionUUID -> "2f5b0745-8b83-42eb-9657-1a5c9371b838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["F ", {0, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745171367115838*^9, 3.74517155242619*^9, 3.745216580173725*^9, 
   3.74521691319776*^9, 3.745226974248344*^9, 3.7452291853114853`*^9, {
   3.745312491768427*^9, 3.745312528171973*^9}, 3.745312574469208*^9, 
   3.745318692957707*^9, 3.745318741824401*^9, 3.745318825763814*^9, 
   3.745318934778159*^9, 3.745319071932399*^9, 3.7528889383215227`*^9},
 ExpressionUUID -> "2f5b0745-8b83-42eb-9657-1a5c9371b838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745171367115838*^9, 3.74517155242619*^9, 3.745216580173725*^9, 
   3.74521691319776*^9, 3.745226974248344*^9, 3.7452291853114853`*^9, {
   3.745312491768427*^9, 3.745312528171973*^9}, 3.745312574469208*^9, 
   3.745318692957707*^9, 3.745318741824401*^9, 3.745318825763814*^9, 
   3.745318934778159*^9, 3.745319071932399*^9, 3.7528889383223553`*^9},
 ExpressionUUID -> "2f5b0745-8b83-42eb-9657-1a5c9371b838"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745171367115838*^9, 3.74517155242619*^9, 3.745216580173725*^9, 
   3.74521691319776*^9, 3.745226974248344*^9, 3.7452291853114853`*^9, {
   3.745312491768427*^9, 3.745312528171973*^9}, 3.745312574469208*^9, 
   3.745318692957707*^9, 3.745318741824401*^9, 3.745318825763814*^9, 
   3.745318934778159*^9, 3.745319071932399*^9, 3.752888938323155*^9},
 ExpressionUUID -> "2f5b0745-8b83-42eb-9657-1a5c9371b838"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {-1, 0, -1}", "Subsubsection",
 CellChangeTimes->{{3.745319021077474*^9, 3.745319023188054*^9}, {
  3.745319055792426*^9, 3.7453190586485653`*^9}, {3.745319129610778*^9, 
  3.74531913065807*^9}},ExpressionUUID->"f00acf1c-22fb-42b0-baa3-\
5247164a2aba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.745319050368495*^9, 3.745319068412588*^9}},
 ExpressionUUID -> "93eea307-9aa6-41dd-a8ef-747c3bf45363"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{{3.745319062300357*^9, 3.74531906895184*^9}, 
   3.7528889383478413`*^9},
 ExpressionUUID -> "3c508a7e-1bd9-4cf9-a4ca-89a5b5f929d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745319062300357*^9, 3.74531906895184*^9}, 
   3.752888938348174*^9},
 ExpressionUUID -> "3c508a7e-1bd9-4cf9-a4ca-89a5b5f929d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, -1, 0, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745319062300357*^9, 3.74531906895184*^9}, 
   3.752888938349059*^9},
 ExpressionUUID -> "3c508a7e-1bd9-4cf9-a4ca-89a5b5f929d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745319062300357*^9, 3.74531906895184*^9}, 
   3.752888938349873*^9},
 ExpressionUUID -> "3c508a7e-1bd9-4cf9-a4ca-89a5b5f929d1"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{{3.745319062300357*^9, 3.74531906895184*^9}, 
   3.752888938350609*^9},
 ExpressionUUID -> "3c508a7e-1bd9-4cf9-a4ca-89a5b5f929d1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {0, -1, -1}", "Subsubsection",
 CellChangeTimes->{{3.745319077112838*^9, 3.7453191011500177`*^9}, {
  3.745319132634276*^9, 
  3.745319133673987*^9}},ExpressionUUID->"f8e3a764-17db-4f66-adfe-\
a7fe5ea423b5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.745319111422907*^9},
 ExpressionUUID -> "89ffaaa6-4a16-4adb-823c-6d32e0abc96f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{3.745319111924465*^9, 3.752888938375558*^9},
 ExpressionUUID -> "86afb0b9-ad11-4a21-b158-e9516426dee9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745319111924465*^9, 3.7528889383758163`*^9},
 ExpressionUUID -> "86afb0b9-ad11-4a21-b158-e9516426dee9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, 0, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745319111924465*^9, 3.7528889383767033`*^9},
 ExpressionUUID -> "86afb0b9-ad11-4a21-b158-e9516426dee9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745319111924465*^9, 3.7528889383774548`*^9},
 ExpressionUUID -> "86afb0b9-ad11-4a21-b158-e9516426dee9"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{3.745319111924465*^9, 3.752888938378193*^9},
 ExpressionUUID -> "86afb0b9-ad11-4a21-b158-e9516426dee9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Scalings obtained from the top facets of Newton Polytope :\
\>", "Subsection",
 CellChangeTimes->{{3.745319145821621*^9, 3.745319165924518*^9}, {
  3.745479359475752*^9, 3.745479363282733*^9}},
 ExpressionUUID -> "a54588d7-3bba-42ca-afc2-3e36b9a85e46"],

Cell[CellGroupData[{

Cell["Scaling : {-1, -1, -1}", "Subsubsection",
 CellChangeTimes->{{3.745319172261485*^9, 
  3.745319225617978*^9}},ExpressionUUID->"1c03246f-a9a6-4d85-b4b4-\
7fa58e71ef07"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.745171474648109*^9, 3.745171502058942*^9}, {
  3.745229171470132*^9, 3.745229178380497*^9}, {3.7453189579934053`*^9, 
  3.745318958226001*^9}, {3.745319205052183*^9, 3.745319230832685*^9}},
 ExpressionUUID -> "2d0863b9-8899-4771-8fb6-3c551cdc0d9b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{3.745319232344445*^9, 3.752888938383698*^9},
 ExpressionUUID -> "80eac5c5-ed07-4648-9013-4da6e0efc21f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745319232344445*^9, 3.7528889383840427`*^9},
 ExpressionUUID -> "80eac5c5-ed07-4648-9013-4da6e0efc21f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-2, -1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745319232344445*^9, 3.752888938384985*^9},
 ExpressionUUID -> "80eac5c5-ed07-4648-9013-4da6e0efc21f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745319232344445*^9, 3.752888938385846*^9},
 ExpressionUUID -> "80eac5c5-ed07-4648-9013-4da6e0efc21f"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{3.745319232344445*^9, 3.7528889383866453`*^9},
 ExpressionUUID -> "80eac5c5-ed07-4648-9013-4da6e0efc21f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {0, 0, -1}", "Subsubsection",
 CellChangeTimes->{{3.745319172261485*^9, 
  3.745319202110791*^9}},ExpressionUUID->"f5ddf727-70c7-4d8f-bae6-\
341791f03bcb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.745171474648109*^9, 3.745171502058942*^9}, {
  3.745229171470132*^9, 3.745229178380497*^9}, {3.7453189579934053`*^9, 
  3.745318958226001*^9}, {3.745319205052183*^9, 3.745319208779657*^9}},
 ExpressionUUID -> "2a07d6b8-6519-4049-95a6-c2ef7a6d6aeb"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.74522918533607*^9, {3.745312491791773*^9, 3.745312528195855*^9}, 
   3.74531257449754*^9, 3.7453192065701847`*^9, 3.745319248582985*^9, 
   3.75288893841037*^9},
 ExpressionUUID -> "5bd42638-da1a-4d7e-8874-113476d9fd17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74522918533607*^9, {3.745312491791773*^9, 3.745312528195855*^9}, 
   3.74531257449754*^9, 3.7453192065701847`*^9, 3.745319248582985*^9, 
   3.752888938410684*^9},
 ExpressionUUID -> "5bd42638-da1a-4d7e-8874-113476d9fd17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {0, 0, 0, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74522918533607*^9, {3.745312491791773*^9, 3.745312528195855*^9}, 
   3.74531257449754*^9, 3.7453192065701847`*^9, 3.745319248582985*^9, 
   3.7528889384115877`*^9},
 ExpressionUUID -> "5bd42638-da1a-4d7e-8874-113476d9fd17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74522918533607*^9, {3.745312491791773*^9, 3.745312528195855*^9}, 
   3.74531257449754*^9, 3.7453192065701847`*^9, 3.745319248582985*^9, 
   3.752888938412037*^9},
 ExpressionUUID -> "5bd42638-da1a-4d7e-8874-113476d9fd17"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.74522918533607*^9, {3.745312491791773*^9, 3.745312528195855*^9}, 
   3.74531257449754*^9, 3.7453192065701847`*^9, 3.745319248582985*^9, 
   3.752888938412476*^9},
 ExpressionUUID -> "5bd42638-da1a-4d7e-8874-113476d9fd17"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 219, 4, 82, "Section"],
Cell[801, 28, 2275, 71, 119, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3113, 104, 214, 4, 82, "Section"],
Cell[3330, 110, 234, 4, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3601, 119, 198, 3, 82, "Section"],
Cell[3802, 124, 22177, 591, 1978, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[26016, 720, 163, 3, 52, "Section"],
Cell[CellGroupData[{
Cell[26204, 727, 183, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[26412, 734, 1859, 49, 67, "Input"],
Cell[28274, 785, 1825, 37, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30148, 828, 249, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[30422, 836, 1480, 43, 64, "Input"],
Cell[31905, 881, 1584, 32, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33538, 919, 300, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[33863, 928, 757, 18, 46, "Input"],
Cell[34623, 948, 1011, 24, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35683, 978, 298, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[36006, 987, 869, 24, 64, "Input"],
Cell[36878, 1013, 1761, 33, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38688, 1052, 340, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[39053, 1061, 221, 4, 41, "Input"],
Cell[39277, 1067, 2215, 46, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41541, 1119, 294, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[41860, 1127, 1327, 35, 130, "Input"],
Cell[43190, 1164, 5535, 152, 108, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48774, 1322, 275, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[49074, 1329, 1792, 42, 64, "Input"],
Cell[50869, 1373, 3025, 84, 111, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53955, 1464, 213, 4, 82, "Section"],
Cell[CellGroupData[{
Cell[54193, 1472, 252, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[54470, 1479, 221, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[54716, 1487, 1264, 33, 64, "Input"],
Cell[CellGroupData[{
Cell[56005, 1524, 483, 7, 23, "Print"],
Cell[56491, 1533, 639, 13, 23, "Print"],
Cell[57133, 1548, 652, 13, 23, "Print"],
Cell[57788, 1563, 638, 12, 23, "Print"],
Cell[58429, 1577, 472, 7, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58962, 1591, 268, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[59255, 1599, 1088, 32, 64, "Input"],
Cell[CellGroupData[{
Cell[60368, 1635, 205, 3, 23, "Print"],
Cell[60576, 1640, 359, 9, 23, "Print"],
Cell[60938, 1651, 436, 12, 23, "Print"],
Cell[61377, 1665, 356, 8, 23, "Print"],
Cell[61736, 1675, 192, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61989, 1685, 223, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[62237, 1693, 1036, 31, 64, "Input"],
Cell[CellGroupData[{
Cell[63298, 1728, 176, 2, 23, "Print"],
Cell[63477, 1732, 334, 8, 23, "Print"],
Cell[63814, 1742, 411, 11, 23, "Print"],
Cell[64228, 1755, 331, 7, 23, "Print"],
Cell[64562, 1764, 165, 2, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64800, 1774, 262, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[65087, 1783, 173, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[65285, 1790, 1239, 35, 64, "Input"],
Cell[CellGroupData[{
Cell[66549, 1829, 176, 2, 23, "Print"],
Cell[66728, 1833, 334, 8, 23, "Print"],
Cell[67065, 1843, 431, 12, 23, "Print"],
Cell[67499, 1857, 329, 7, 23, "Print"],
Cell[67831, 1866, 167, 2, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68059, 1875, 171, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[68255, 1882, 1193, 33, 64, "Input"],
Cell[CellGroupData[{
Cell[69473, 1919, 298, 5, 23, "Print"],
Cell[69774, 1926, 455, 11, 23, "Print"],
Cell[70232, 1939, 490, 12, 23, "Print"],
Cell[70725, 1953, 452, 10, 23, "Print"],
Cell[71180, 1965, 288, 5, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ScalarTriangleDiagramLimit_b_P.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    100279,       2692]
NotebookOptionsPosition[     94900,       2504]
NotebookOutlinePosition[     95308,       2520]
CellTagsIndexPosition[     95265,       2517]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["One loop Diagram ( Two Point Function ) :", "Chapter",
 CellChangeTimes->{{3.728122192475917*^9, 
  3.728122241320765*^9}},ExpressionUUID->"340ec27e-c248-4678-a45c-\
5d5b6de065af"],

Cell[TextData[{
 "Consider the integral , I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", 
     SuperscriptBox["m", "2"], ",", "d"}]}], TraditionalForm]],
  ExpressionUUID->"9363a591-51be-44d4-8936-575502fd0a57"],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "k"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "1"], "k"}], "-", 
        SuperscriptBox["M", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "2"], "k"}], "-", 
        SuperscriptBox["M", "2"]}], ")"}], 
      SuperscriptBox["k", "2"]}]], " "}], TraditionalForm]],ExpressionUUID->
  "ebf6b1e4-7324-4ccc-b45a-faa499bc0372"],
 "in the limit of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["p", "1"], "2"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["p", "2"], "2"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["M", "2"]}], " ", "and", " ", "2", 
       SubscriptBox["p", "1"], 
       SubscriptBox["p", "2"]}], "=", 
      RowBox[{
       FractionBox[
        SuperscriptBox["M", "4"], 
        SuperscriptBox["q", "2"]], "+", 
       SuperscriptBox["q", "2"]}]}]}]}], TraditionalForm]],ExpressionUUID->
  "7ef8aacc-c603-4756-864f-c1ddc94f646d"],
 " . The expansion parameter here is, x= ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     SuperscriptBox["M", "2"], 
     SuperscriptBox["q", "2"]], "."}], TraditionalForm]],ExpressionUUID->
  "252fc53d-bf4a-4070-956a-5127e8b32142"],
 " "
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.734758934252224*^9, 3.73475900506793*^9}, {
   3.73475903762893*^9, 3.734759400008396*^9}, {3.7347760233626537`*^9, 
   3.734776117855898*^9}, {3.7452270665003567`*^9, 3.745227069106758*^9}, 
   3.7453671256890097`*^9},ExpressionUUID->"3368ea74-fad7-407d-913b-\
54b5f4081850"],

Cell[CellGroupData[{

Cell["Loading Packages :", "Section",
 CellChangeTimes->{{3.731309594470561*^9, 3.7313096306932077`*^9}, {
  3.745318252534129*^9, 
  3.745318256450288*^9}},ExpressionUUID->"df8e5322-db6b-4723-a5f8-\
f3775ccca45f"],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 3.728122511768701*^9}},
 ExpressionUUID -> "91057937-55b8-492e-a25f-684bf2e6f2d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.7453182252888517`*^9, 3.745318235117008*^9}, 
   3.745318271219097*^9},ExpressionUUID->"d8f34942-39b6-400c-b95d-\
07a4fc2de7e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.745318294496614*^9, 3.745318341167096*^9}, {
  3.74531872050099*^9, 3.745318722468505*^9}},
 ExpressionUUID -> "f8826ce9-1ad0-493b-aec7-3125480e2e8b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Algorithm : ASPIRE", "Section",
 CellChangeTimes->{{3.745318370503214*^9, 
  3.745318378922233*^9}},ExpressionUUID->"0fbe0050-d9c1-475a-a198-\
1ba90b7a3997"],

Cell[CellGroupData[{

Cell["Evaluating Symanzik Polynomials :", "Subsection",
 CellChangeTimes->{{3.745318409915072*^9, 
  3.7453184283773003`*^9}},ExpressionUUID->"154accd7-64fe-424e-93b5-\
b43ec6c14113"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "have", " ", "been", " ", "made", " ", "to", " ", "ensure",
     " ", "that", " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", 
    "correct", " ", "positive", " ", "sign"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"uf", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"2", "p1", " ", "k"}], " ", "-", 
          SuperscriptBox["M", "2"]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"2", " ", "p2", " ", "k"}], "-", 
          SuperscriptBox["M", "2"]}], ")"}]}], ",", 
       RowBox[{"-", 
        SuperscriptBox["k", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p1", "2"], "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["M", "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox["p2", "2"], "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["M", "2"]}]}], ",", 
       RowBox[{
        RowBox[{"2", "p1", " ", "p2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["M", "4"], 
            SuperscriptBox["q", "4"]]}], ")"}], 
         SuperscriptBox["q", "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox["q", "2"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SuperscriptBox["M", "2"], "\[Rule]", "x"}], ",", 
       RowBox[{
        FractionBox[
         SuperscriptBox["M", "4"], 
         SuperscriptBox["q", "4"]], "\[Rule]", 
        SuperscriptBox["x", "2"]}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
   3.734759409694916*^9, 3.7347594876839542`*^9}, {3.734759529013505*^9, 
   3.7347595335715933`*^9}, {3.734772660549306*^9, 3.7347727963422623`*^9}, {
   3.7347728291105003`*^9, 3.734772852244432*^9}, {3.734772887605117*^9, 
   3.734772945661499*^9}, {3.734773048899699*^9, 3.7347730690134907`*^9}, {
   3.745152138280367*^9, 3.745152145753183*^9}, 3.745364949591654*^9, {
   3.752888959758337*^9, 3.752888981660665*^9}, {3.752903416156519*^9, 
   3.752903418954515*^9}, {3.754182453989263*^9, 3.7541824630378447`*^9}, {
   3.7541829324889812`*^9, 3.754182940819998*^9}},
 ExpressionUUID -> "f35b26f7-0910-454b-95e4-dde3e1db7308"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.728123034438016*^9, 3.728187243028741*^9, 3.7281977015676947`*^9, 
   3.728202605754078*^9, 3.731311238994238*^9, 3.731311271274014*^9, {
   3.731311339539671*^9, 3.7313113592091217`*^9}, 3.731315222044526*^9, 
   3.731409238294615*^9, 3.731410168576838*^9, 3.7314102044283543`*^9, 
   3.733651628456855*^9, {3.733666018917987*^9, 3.733666042194357*^9}, 
   3.7336660759432783`*^9, 3.733666199952224*^9, 3.7336662654351473`*^9, {
   3.734759508079029*^9, 3.734759534723157*^9}, {3.734760209316867*^9, 
   3.734760228379753*^9}, {3.734772797340514*^9, 3.7347728137329683`*^9}, {
   3.734772854564281*^9, 3.734772861452794*^9}, {3.734772899684248*^9, 
   3.734772936509465*^9}, {3.734773070652093*^9, 3.734773091064937*^9}, 
   3.73666109310183*^9, 3.7451502976095333`*^9, 3.745150818946899*^9, 
   3.745151768659479*^9, 3.745152156658298*^9, 3.745152206127263*^9, 
   3.745152333006792*^9, 3.745168816527009*^9, 3.745169689338875*^9, 
   3.74521734036497*^9, 3.7452270994214067`*^9, 3.7452298653055983`*^9, {
   3.745312695465193*^9, 3.745312703722995*^9}, 3.7453127361491947`*^9, 
   3.745365131153591*^9, 3.752888984996387*^9, 3.7541846942625313`*^9, 
   3.7541847960477753`*^9},
 ExpressionUUID -> "1747bef2-24d6-4171-b23d-99de487c4f6c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 3.7281239231734447`*^9}, 
   3.7453649988115063`*^9},ExpressionUUID->"f982bb14-1954-45df-bee1-\
39bc438d8722"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AlphaVariables", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"Variables", "[", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}, {
   3.7347595607569857`*^9, 3.7347595836695147`*^9}, 3.7453650415543423`*^9, {
   3.754184676347842*^9, 3.754184727933428*^9}, {3.754184785612011*^9, 
   3.7541847867169533`*^9}},
 ExpressionUUID -> "054f8824-ae8b-44bc-a6fe-462081c0129e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"x", "[", "3", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "3", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.734759585095934*^9, {3.734760209320539*^9, 3.734760228383603*^9}, {
   3.73477308371772*^9, 3.734773091067707*^9}, 3.736661093104694*^9, 
   3.745150297613453*^9, 3.745150818949924*^9, 3.745151768662325*^9, 
   3.745152156685638*^9, 3.745152206130269*^9, 3.745152333029566*^9, 
   3.7451688165300817`*^9, 3.745169689341937*^9, 3.745217340368659*^9, 
   3.745227099424727*^9, 3.745229865308313*^9, {3.745312695468647*^9, 
   3.745312703726048*^9}, 3.745312736152258*^9, 3.745365042397016*^9, 
   3.745365133526904*^9, 3.752888985035503*^9, 3.754184729765276*^9, 
   3.754184796088727*^9},
 ExpressionUUID -> "3d0a037d-1758-466c-88bd-0da0cc2f9756"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing G polynomial:", "Subsection",
 CellChangeTimes->{{3.72812457551089*^9, 3.728124596939144*^9}, {
  3.728124630972982*^9, 3.7281246346668367`*^9}, {3.7453650333248377`*^9, 
  3.745365050168995*^9}},ExpressionUUID->"95537f48-be3d-4c82-84be-\
a2feb792d6f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["q", "2"], "\[Rule]", "1"}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
   3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
   3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
   3.7316529770414457`*^9, 3.731652979937437*^9}, {3.7347596357132072`*^9, 
   3.734759651025011*^9}, 3.745152323330964*^9},
 ExpressionUUID -> "8c1434c2-068d-44e8-a91c-68d27d75445a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", "[", "3", "]"}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.7281246625864153`*^9, 3.728187251699046*^9, 3.728197702291101*^9, 
   3.728202606262274*^9, 3.731311239161031*^9, 3.7313112713169403`*^9, {
   3.731311339586823*^9, 3.7313113593034782`*^9}, 3.731315222107965*^9, 
   3.7314092383610353`*^9, 3.7314101686270113`*^9, 3.731410204471201*^9, 
   3.7336516285511847`*^9, {3.7336660189632998`*^9, 3.7336660422424726`*^9}, 
   3.73366607600196*^9, 3.7336661999865303`*^9, 3.733666265497612*^9, 
   3.734759651811961*^9, {3.734760209337434*^9, 3.734760228428545*^9}, 
   3.7347730910888453`*^9, 3.736661093144911*^9, 3.745150297658533*^9, 
   3.745150818991661*^9, 3.7451517687047787`*^9, 3.7451521567469482`*^9, 
   3.74515220617457*^9, 3.745152333068734*^9, 3.7451688165716476`*^9, 
   3.745169689384306*^9, 3.745217340408299*^9, 3.745227099464284*^9, 
   3.7452298653542223`*^9, {3.745312695515345*^9, 3.745312703767521*^9}, 
   3.745312736195908*^9, 3.745365136744431*^9, 3.7528889850381002`*^9, 
   3.7541847960917673`*^9},
 ExpressionUUID -> "22b804c9-47f5-443e-b189-2e631cec8737"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating support vectors :", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
   3.731409153974925*^9, 3.731409155765921*^9}, 3.745229771441236*^9, 
   3.745365071824855*^9},ExpressionUUID->"1c6619b7-76a1-43d1-b9dd-\
69198c830b27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.745365066145318*^9, 3.745365068833355*^9}},
 ExpressionUUID -> "b83c1f64-621b-4507-b6eb-7dc03b091d24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.73475965806809*^9, {
   3.7347602093567543`*^9, 3.734760228446896*^9}, 3.734773091112741*^9, 
   3.73666109316457*^9, 3.745150297677383*^9, 3.7451508190184927`*^9, 
   3.745151768729313*^9, 3.745152156768297*^9, 3.745152206200082*^9, 
   3.745152333094604*^9, 3.745168816599292*^9, 3.745169689409648*^9, 
   3.745217340425736*^9, 3.74522709949296*^9, 3.745229865378068*^9, {
   3.745312695534103*^9, 3.745312703788719*^9}, 3.74531273621743*^9, 
   3.745365140140706*^9, 3.75288898505984*^9, 3.754184796112905*^9},
 ExpressionUUID -> "af553b50-4ab8-455d-95d6-46fa7faf0b67"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Newton Polytope of the support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
   3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
   3.731409160501829*^9}, 
   3.745365082121537*^9},ExpressionUUID->"c2be7e42-04d8-48bc-bf6a-\
0c09abc0f4c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 3.728124909579042*^9}},
 ExpressionUUID -> "980082f0-ba7f-463f-872c-a9412b5d6f04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "7", ",", "8"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "8", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "8", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6", ",", "8", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73475966890309*^9, {3.7347602093594418`*^9, 3.734760228462578*^9}, 
   3.734773091139057*^9, 3.736661093182117*^9, 3.74515029769212*^9, 
   3.745150819042355*^9, 3.7451517687573547`*^9, 3.745152156790316*^9, 
   3.745152206222962*^9, 3.745152333116817*^9, 3.7451688166237392`*^9, 
   3.745169689431081*^9, 3.745217340440378*^9, 3.745227099519144*^9, 
   3.745229865398675*^9, {3.74531269555721*^9, 3.7453127038119917`*^9}, 
   3.7453127362429953`*^9, 3.7453651427854652`*^9, 3.7528889850867157`*^9, 
   3.754184796140786*^9},
 ExpressionUUID -> "b25f6244-dcf1-4ba4-8d82-19686827ba2c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding normals to the faces of Newton Polytope:", "Subsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
   3.731409165958394*^9, 3.731409168053681*^9}, 
   3.7453650911793747`*^9},ExpressionUUID->"776c8b2d-3858-4b36-8369-\
0b85286dcad4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 3.73131133368766*^9}},
 ExpressionUUID -> "5aea725a-ef28-4670-a9ba-27e929ae8f11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.734759679052577*^9, {3.7347602093890543`*^9, 3.734760228506156*^9}, 
   3.7347730912672*^9, 3.736661093256366*^9, 3.745150297762394*^9, 
   3.745150819120967*^9, 3.745151768835019*^9, 3.745152156903592*^9, 
   3.745152206299387*^9, 3.745152333192397*^9, 3.7451688167023153`*^9, 
   3.745169689506695*^9, 3.745217340510088*^9, 3.7452270995992937`*^9, 
   3.745229865474474*^9, {3.7453126956302567`*^9, 3.745312703908841*^9}, 
   3.74531273631846*^9, 3.74536514814349*^9, 3.7528889851415*^9, 
   3.754184796245406*^9},
 ExpressionUUID -> "e7edd015-756a-4c71-be06-6b24c506af2f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminating multiple instances of equivalent scalings :", "Subsection",
 CellChangeTimes->{{3.745365161371406*^9, 
  3.745365178274374*^9}},ExpressionUUID->"b2eb9bc6-b3e2-40a8-8064-\
35889edc0687"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regAllsectors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"UniqueRegion", "[", 
        RowBox[{
         RowBox[{"AllRegionsOrigin", "[", 
          RowBox[{"[", "#", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "AllRegionsOrigin", "]"}], "]"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Regions", "=", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"regAllsectors", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "=", 
         RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
    "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.731310893152093*^9, 3.7313108931593018`*^9}, {
   3.731311365155087*^9, 3.731311423425994*^9}, {3.7313114575941753`*^9, 
   3.731311528409937*^9}, {3.731314225396731*^9, 3.731314314311007*^9}, {
   3.731409217851866*^9, 3.731409242113805*^9}, 3.734759708689207*^9, {
   3.734759765351757*^9, 3.734759787591658*^9}, {3.7347598276378193`*^9, 
   3.734759927108995*^9}, {3.7366610746697702`*^9, 3.736661089042485*^9}, 
   3.7453126799039087`*^9, {3.745312715639678*^9, 3.745312724913069*^9}, {
   3.745365188998088*^9, 3.7453652204430637`*^9}},
 ExpressionUUID -> "1924df22-c056-4292-ba0c-ed24bd272201"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.734759930514431*^9, {3.734760209403112*^9, 3.734760228523077*^9}, 
   3.734773091289694*^9, 3.7366610932748957`*^9, 3.745150297778577*^9, 
   3.74515081918402*^9, 3.745151768856361*^9, 3.745152156924781*^9, 
   3.745152206323347*^9, 3.7451523332147818`*^9, 3.745168816729196*^9, 
   3.745169689529221*^9, 3.7452173405254173`*^9, 3.745227099623191*^9, 
   3.745229865496792*^9, {3.745312695647875*^9, 3.745312703926341*^9}, 
   3.745312736340828*^9, {3.7453652171101513`*^9, 3.7453652228633833`*^9}, 
   3.7528889851666203`*^9, 3.75418479626929*^9},
 ExpressionUUID -> "b3b0b576-ce71-4e5b-832c-68a5f10cfd58"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Classification of obtained regions as scaleless or scaleful :\
\>", "Section",
 CellChangeTimes->{{3.745318629775742*^9, 
  3.745318655444894*^9}},ExpressionUUID->"209a1b54-ec78-40ff-821e-\
3c8548ed57f8"],

Cell[CellGroupData[{

Cell["Scalings obtained from bottom facets of Newton Polytope:", "Subsection",
 CellChangeTimes->{{3.745318775562014*^9, 3.745318817957917*^9}, {
  3.745318877804669*^9, 
  3.745318897248475*^9}},ExpressionUUID->"a3327086-d91c-4bc1-82fa-\
ea41f3c64716"],

Cell[CellGroupData[{

Cell["Scaling : {0, 0, 0}", "Subsubsection",
 CellChangeTimes->{{3.7453654113876333`*^9, 3.745365426723667*^9}, {
  3.745365458872064*^9, 
  3.745365461557049*^9}},ExpressionUUID->"55b9a7f7-2f14-4416-a183-\
de75e10f0859"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.74515046778456*^9, 3.7451505002026052`*^9}, {
  3.7451542984321547`*^9, 3.7451542994252462`*^9}, {3.745154534327134*^9, 
  3.745154567302253*^9}, {3.7451549899411173`*^9, 3.745155023136533*^9}, {
  3.745155147876593*^9, 3.745155161858226*^9}, {3.7451552153737803`*^9, 
  3.745155246988323*^9}, {3.7451582588725023`*^9, 3.745158259189933*^9}, {
  3.745168753348298*^9, 3.7451687601971083`*^9}, {3.745366821641015*^9, 
  3.745366828290428*^9}},
 ExpressionUUID -> "bd5c9559-fa89-42a3-89ce-015457ff5327"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745150500900584*^9, 3.745150819316269*^9, 3.7451517689588118`*^9, 
   3.74515188164392*^9, 3.7451521570363073`*^9, 3.7451522064550543`*^9, 
   3.745152333366597*^9, 3.745154305247645*^9, 3.745154568094269*^9, 
   3.7451550839182053`*^9, 3.74515516426717*^9, 3.745155248686356*^9, 
   3.745158260692585*^9, 3.7451688168981647`*^9, 3.745169689695066*^9, 
   3.745217340624048*^9, 3.745227099746498*^9, 3.745229865609233*^9, {
   3.745312695744062*^9, 3.745312704046406*^9}, 3.745312736482416*^9, 
   3.7453668302653646`*^9, 3.752888985377561*^9, 3.754184796316934*^9},
 ExpressionUUID -> "5fb88c62-f43b-4830-b0cb-093f4abfd6ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150500900584*^9, 3.745150819316269*^9, 3.7451517689588118`*^9, 
   3.74515188164392*^9, 3.7451521570363073`*^9, 3.7451522064550543`*^9, 
   3.745152333366597*^9, 3.745154305247645*^9, 3.745154568094269*^9, 
   3.7451550839182053`*^9, 3.74515516426717*^9, 3.745155248686356*^9, 
   3.745158260692585*^9, 3.7451688168981647`*^9, 3.745169689695066*^9, 
   3.745217340624048*^9, 3.745227099746498*^9, 3.745229865609233*^9, {
   3.745312695744062*^9, 3.745312704046406*^9}, 3.745312736482416*^9, 
   3.7453668302653646`*^9, 3.752888985377561*^9, 3.754184796317512*^9},
 ExpressionUUID -> "5fb88c62-f43b-4830-b0cb-093f4abfd6ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["F ", {0, 1, 2, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150500900584*^9, 3.745150819316269*^9, 3.7451517689588118`*^9, 
   3.74515188164392*^9, 3.7451521570363073`*^9, 3.7451522064550543`*^9, 
   3.745152333366597*^9, 3.745154305247645*^9, 3.745154568094269*^9, 
   3.7451550839182053`*^9, 3.74515516426717*^9, 3.745155248686356*^9, 
   3.745158260692585*^9, 3.7451688168981647`*^9, 3.745169689695066*^9, 
   3.745217340624048*^9, 3.745227099746498*^9, 3.745229865609233*^9, {
   3.745312695744062*^9, 3.745312704046406*^9}, 3.745312736482416*^9, 
   3.7453668302653646`*^9, 3.752888985377561*^9, 3.754184796318416*^9},
 ExpressionUUID -> "5fb88c62-f43b-4830-b0cb-093f4abfd6ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150500900584*^9, 3.745150819316269*^9, 3.7451517689588118`*^9, 
   3.74515188164392*^9, 3.7451521570363073`*^9, 3.7451522064550543`*^9, 
   3.745152333366597*^9, 3.745154305247645*^9, 3.745154568094269*^9, 
   3.7451550839182053`*^9, 3.74515516426717*^9, 3.745155248686356*^9, 
   3.745158260692585*^9, 3.7451688168981647`*^9, 3.745169689695066*^9, 
   3.745217340624048*^9, 3.745227099746498*^9, 3.745229865609233*^9, {
   3.745312695744062*^9, 3.745312704046406*^9}, 3.745312736482416*^9, 
   3.7453668302653646`*^9, 3.752888985377561*^9, 3.754184796319744*^9},
 ExpressionUUID -> "5fb88c62-f43b-4830-b0cb-093f4abfd6ae"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745150500900584*^9, 3.745150819316269*^9, 3.7451517689588118`*^9, 
   3.74515188164392*^9, 3.7451521570363073`*^9, 3.7451522064550543`*^9, 
   3.745152333366597*^9, 3.745154305247645*^9, 3.745154568094269*^9, 
   3.7451550839182053`*^9, 3.74515516426717*^9, 3.745155248686356*^9, 
   3.745158260692585*^9, 3.7451688168981647`*^9, 3.745169689695066*^9, 
   3.745217340624048*^9, 3.745227099746498*^9, 3.745229865609233*^9, {
   3.745312695744062*^9, 3.745312704046406*^9}, 3.745312736482416*^9, 
   3.7453668302653646`*^9, 3.752888985377561*^9, 3.754184796320771*^9},
 ExpressionUUID -> "5fb88c62-f43b-4830-b0cb-093f4abfd6ae"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {-1, 0, -1}", "Subsubsection",
 CellChangeTimes->{{3.7453668529843273`*^9, 
  3.745366863268162*^9}},ExpressionUUID->"8a39dad8-de35-4abc-9019-\
4d5ef77914e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745150512341917*^9, 3.745150535131551*^9}, 
   3.745151033139661*^9, 3.7451526377334557`*^9, {3.745152674066202*^9, 
   3.745152677533538*^9}, {3.745152707630651*^9, 3.745152717597625*^9}, {
   3.7451583858032312`*^9, 3.7451584313346443`*^9}, {3.745159312757575*^9, 
   3.745159323439599*^9}, {3.7451593704220533`*^9, 3.745159399953389*^9}, {
   3.745168765892254*^9, 3.745168777961318*^9}, {3.74536684020193*^9, 
   3.745366871755863*^9}},
 ExpressionUUID -> "46267769-4fdc-4746-9211-75894c4ce753"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745150536926984*^9, 3.7451508193470488`*^9, 3.7451517689876537`*^9, 
   3.74515194083259*^9, 3.74515215706155*^9, 3.745152206488833*^9, 
   3.7451523333939047`*^9, 3.745152721583399*^9, {3.745158404525826*^9, 
   3.745158432870207*^9}, 3.7451593360745077`*^9, 3.745168816935577*^9, 
   3.745169689733395*^9, 3.745217340645805*^9, 3.745227099775298*^9, 
   3.74522986564044*^9, {3.745312695768333*^9, 3.745312704069232*^9}, 
   3.745312736508239*^9, 3.7453668722665358`*^9, 3.752888985404687*^9, 
   3.7541847963443813`*^9},
 ExpressionUUID -> "4540de25-935f-450e-9828-39b6e4b16862"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150536926984*^9, 3.7451508193470488`*^9, 3.7451517689876537`*^9, 
   3.74515194083259*^9, 3.74515215706155*^9, 3.745152206488833*^9, 
   3.7451523333939047`*^9, 3.745152721583399*^9, {3.745158404525826*^9, 
   3.745158432870207*^9}, 3.7451593360745077`*^9, 3.745168816935577*^9, 
   3.745169689733395*^9, 3.745217340645805*^9, 3.745227099775298*^9, 
   3.74522986564044*^9, {3.745312695768333*^9, 3.745312704069232*^9}, 
   3.745312736508239*^9, 3.7453668722665358`*^9, 3.752888985404687*^9, 
   3.754184796344989*^9},
 ExpressionUUID -> "4540de25-935f-450e-9828-39b6e4b16862"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}],
  SequenceForm["F ", {-1, 0, 1, -1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150536926984*^9, 3.7451508193470488`*^9, 3.7451517689876537`*^9, 
   3.74515194083259*^9, 3.74515215706155*^9, 3.745152206488833*^9, 
   3.7451523333939047`*^9, 3.745152721583399*^9, {3.745158404525826*^9, 
   3.745158432870207*^9}, 3.7451593360745077`*^9, 3.745168816935577*^9, 
   3.745169689733395*^9, 3.745217340645805*^9, 3.745227099775298*^9, 
   3.74522986564044*^9, {3.745312695768333*^9, 3.745312704069232*^9}, 
   3.745312736508239*^9, 3.7453668722665358`*^9, 3.752888985404687*^9, 
   3.75418479634588*^9},
 ExpressionUUID -> "4540de25-935f-450e-9828-39b6e4b16862"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150536926984*^9, 3.7451508193470488`*^9, 3.7451517689876537`*^9, 
   3.74515194083259*^9, 3.74515215706155*^9, 3.745152206488833*^9, 
   3.7451523333939047`*^9, 3.745152721583399*^9, {3.745158404525826*^9, 
   3.745158432870207*^9}, 3.7451593360745077`*^9, 3.745168816935577*^9, 
   3.745169689733395*^9, 3.745217340645805*^9, 3.745227099775298*^9, 
   3.74522986564044*^9, {3.745312695768333*^9, 3.745312704069232*^9}, 
   3.745312736508239*^9, 3.7453668722665358`*^9, 3.752888985404687*^9, 
   3.754184796346684*^9},
 ExpressionUUID -> "4540de25-935f-450e-9828-39b6e4b16862"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745150536926984*^9, 3.7451508193470488`*^9, 3.7451517689876537`*^9, 
   3.74515194083259*^9, 3.74515215706155*^9, 3.745152206488833*^9, 
   3.7451523333939047`*^9, 3.745152721583399*^9, {3.745158404525826*^9, 
   3.745158432870207*^9}, 3.7451593360745077`*^9, 3.745168816935577*^9, 
   3.745169689733395*^9, 3.745217340645805*^9, 3.745227099775298*^9, 
   3.74522986564044*^9, {3.745312695768333*^9, 3.745312704069232*^9}, 
   3.745312736508239*^9, 3.7453668722665358`*^9, 3.752888985404687*^9, 
   3.754184796347468*^9},
 ExpressionUUID -> "4540de25-935f-450e-9828-39b6e4b16862"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {0, -1, -1}", "Subsubsection",
 CellChangeTimes->{{3.745366890918459*^9, 
  3.7453668990762157`*^9}},ExpressionUUID->"a59043a1-dce3-4e6e-a90b-\
61bd88334507"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745150549913775*^9, 3.745150573322349*^9}, {
  3.745159414543709*^9, 3.745159415281169*^9}, {3.7451687839233418`*^9, 
  3.745168792151016*^9}, {3.74536687861977*^9, 3.7453668842281933`*^9}},
 ExpressionUUID -> "9a89a7f8-eb0a-41b5-9297-23bb10ca3c68"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.7451505752900343`*^9, 3.745150819376567*^9, 3.745151769016883*^9, 
   3.7451521570868196`*^9, 3.7451522065236607`*^9, 3.745152333420187*^9, 
   3.74515941833295*^9, 3.74516881697047*^9, 3.745169689768722*^9, 
   3.745217340667239*^9, 3.745227099806612*^9, 3.745229865678009*^9, {
   3.745312695791291*^9, 3.745312704092217*^9}, 3.745312736523657*^9, {
   3.745366884696032*^9, 3.745366902693734*^9}, 3.752888985434148*^9, 
   3.754184796370846*^9},
 ExpressionUUID -> "001658ff-269a-403b-b362-271d98ffa17b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451505752900343`*^9, 3.745150819376567*^9, 3.745151769016883*^9, 
   3.7451521570868196`*^9, 3.7451522065236607`*^9, 3.745152333420187*^9, 
   3.74515941833295*^9, 3.74516881697047*^9, 3.745169689768722*^9, 
   3.745217340667239*^9, 3.745227099806612*^9, 3.745229865678009*^9, {
   3.745312695791291*^9, 3.745312704092217*^9}, 3.745312736523657*^9, {
   3.745366884696032*^9, 3.745366902693734*^9}, 3.752888985434148*^9, 
   3.754184796371477*^9},
 ExpressionUUID -> "001658ff-269a-403b-b362-271d98ffa17b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, 0, 1, 0, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451505752900343`*^9, 3.745150819376567*^9, 3.745151769016883*^9, 
   3.7451521570868196`*^9, 3.7451522065236607`*^9, 3.745152333420187*^9, 
   3.74515941833295*^9, 3.74516881697047*^9, 3.745169689768722*^9, 
   3.745217340667239*^9, 3.745227099806612*^9, 3.745229865678009*^9, {
   3.745312695791291*^9, 3.745312704092217*^9}, 3.745312736523657*^9, {
   3.745366884696032*^9, 3.745366902693734*^9}, 3.752888985434148*^9, 
   3.754184796372342*^9},
 ExpressionUUID -> "001658ff-269a-403b-b362-271d98ffa17b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451505752900343`*^9, 3.745150819376567*^9, 3.745151769016883*^9, 
   3.7451521570868196`*^9, 3.7451522065236607`*^9, 3.745152333420187*^9, 
   3.74515941833295*^9, 3.74516881697047*^9, 3.745169689768722*^9, 
   3.745217340667239*^9, 3.745227099806612*^9, 3.745229865678009*^9, {
   3.745312695791291*^9, 3.745312704092217*^9}, 3.745312736523657*^9, {
   3.745366884696032*^9, 3.745366902693734*^9}, 3.752888985434148*^9, 
   3.7541847963731623`*^9},
 ExpressionUUID -> "001658ff-269a-403b-b362-271d98ffa17b"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.7451505752900343`*^9, 3.745150819376567*^9, 3.745151769016883*^9, 
   3.7451521570868196`*^9, 3.7451522065236607`*^9, 3.745152333420187*^9, 
   3.74515941833295*^9, 3.74516881697047*^9, 3.745169689768722*^9, 
   3.745217340667239*^9, 3.745227099806612*^9, 3.745229865678009*^9, {
   3.745312695791291*^9, 3.745312704092217*^9}, 3.745312736523657*^9, {
   3.745366884696032*^9, 3.745366902693734*^9}, 3.752888985434148*^9, 
   3.7541847963739643`*^9},
 ExpressionUUID -> "001658ff-269a-403b-b362-271d98ffa17b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {-1, -1, -2}", "Subsubsection",
 CellChangeTimes->{{3.745366917706283*^9, 
  3.74536692509927*^9}},ExpressionUUID->"a3f80060-c159-4553-9051-\
6d75bb665919"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745150584953725*^9, 3.74515061690758*^9}, {
  3.745159521067997*^9, 3.7451595382920933`*^9}, {3.745168799223009*^9, 
  3.7451688067508297`*^9}, {3.7452300458515387`*^9, 3.7452300465076017`*^9}, {
  3.745366908464733*^9, 3.7453669130394487`*^9}},
 ExpressionUUID -> "d3335164-25b3-4916-ac66-cc0281f5c42b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745150619371955*^9, 3.74515081940574*^9, 3.745151769046898*^9, 
   3.745152157095419*^9, 3.745152206557744*^9, 3.7451523334468317`*^9, 
   3.745159539040428*^9, 3.745168817005533*^9, 3.745169689802766*^9, 
   3.745217340688758*^9, 3.745227099823888*^9, 3.745229865715983*^9, {
   3.7453126958013563`*^9, 3.745312704135233*^9}, 3.7453127365486517`*^9, 
   3.7453669134945593`*^9, 3.752888985461184*^9, 3.754184796397586*^9},
 ExpressionUUID -> "dc52e281-83c1-4332-9a70-16ccb53c2ff7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150619371955*^9, 3.74515081940574*^9, 3.745151769046898*^9, 
   3.745152157095419*^9, 3.745152206557744*^9, 3.7451523334468317`*^9, 
   3.745159539040428*^9, 3.745168817005533*^9, 3.745169689802766*^9, 
   3.745217340688758*^9, 3.745227099823888*^9, 3.745229865715983*^9, {
   3.7453126958013563`*^9, 3.745312704135233*^9}, 3.7453127365486517`*^9, 
   3.7453669134945593`*^9, 3.752888985461184*^9, 3.754184796398081*^9},
 ExpressionUUID -> "dc52e281-83c1-4332-9a70-16ccb53c2ff7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}],
  SequenceForm["F ", {-2, -1, 0, -2, -2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150619371955*^9, 3.74515081940574*^9, 3.745151769046898*^9, 
   3.745152157095419*^9, 3.745152206557744*^9, 3.7451523334468317`*^9, 
   3.745159539040428*^9, 3.745168817005533*^9, 3.745169689802766*^9, 
   3.745217340688758*^9, 3.745227099823888*^9, 3.745229865715983*^9, {
   3.7453126958013563`*^9, 3.745312704135233*^9}, 3.7453127365486517`*^9, 
   3.7453669134945593`*^9, 3.752888985461184*^9, 3.754184796398881*^9},
 ExpressionUUID -> "dc52e281-83c1-4332-9a70-16ccb53c2ff7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150619371955*^9, 3.74515081940574*^9, 3.745151769046898*^9, 
   3.745152157095419*^9, 3.745152206557744*^9, 3.7451523334468317`*^9, 
   3.745159539040428*^9, 3.745168817005533*^9, 3.745169689802766*^9, 
   3.745217340688758*^9, 3.745227099823888*^9, 3.745229865715983*^9, {
   3.7453126958013563`*^9, 3.745312704135233*^9}, 3.7453127365486517`*^9, 
   3.7453669134945593`*^9, 3.752888985461184*^9, 3.754184796399611*^9},
 ExpressionUUID -> "dc52e281-83c1-4332-9a70-16ccb53c2ff7"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745150619371955*^9, 3.74515081940574*^9, 3.745151769046898*^9, 
   3.745152157095419*^9, 3.745152206557744*^9, 3.7451523334468317`*^9, 
   3.745159539040428*^9, 3.745168817005533*^9, 3.745169689802766*^9, 
   3.745217340688758*^9, 3.745227099823888*^9, 3.745229865715983*^9, {
   3.7453126958013563`*^9, 3.745312704135233*^9}, 3.7453127365486517`*^9, 
   3.7453669134945593`*^9, 3.752888985461184*^9, 3.754184796400304*^9},
 ExpressionUUID -> "dc52e281-83c1-4332-9a70-16ccb53c2ff7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Saclings obtained from the top facets of Newton Polytope :\
\>", "Subsection",
 CellChangeTimes->{{3.745319145821621*^9, 3.745319165924518*^9}, {
  3.745480222323649*^9, 3.745480224498686*^9}},
 ExpressionUUID -> "4a56285a-2352-4342-922b-9fdd16486dc0"],

Cell[CellGroupData[{

Cell["Scaling : {-2, -2, -2}", "Subsubsection",
 CellChangeTimes->{{3.745365337816516*^9, 3.7453653534869423`*^9}, {
  3.745367035990411*^9, 
  3.7453670383071947`*^9}},ExpressionUUID->"de0a86f2-4115-4168-a7d4-\
1d29ccb5e6a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7451502807934227`*^9, 3.74515028544214*^9}, {
   3.745150332477537*^9, 3.745150370477244*^9}, {3.745168704099503*^9, 
   3.745168718557431*^9}, {3.745229813821336*^9, 3.745229824568081*^9}, 
   3.745229860447001*^9, {3.745229904372374*^9, 3.7452300096525173`*^9}, {
   3.745365329831956*^9, 3.745365330211657*^9}, {3.74536536044464*^9, 
   3.745365364289603*^9}, {3.745367041009429*^9, 3.7453670434268627`*^9}},
 ExpressionUUID -> "14f2d5e6-98fe-406d-af49-879544c57e55"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{3.745367043927292*^9, 3.752888985487236*^9, 
  3.754184796423843*^9},
 ExpressionUUID -> "869ae2b5-ad85-4275-8953-74912b00ce72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745367043927292*^9, 3.752888985487236*^9, 
  3.7541847964243717`*^9},
 ExpressionUUID -> "869ae2b5-ad85-4275-8953-74912b00ce72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}],
  SequenceForm["F ", {-4, -3, -2, -3, -3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745367043927292*^9, 3.752888985487236*^9, 
  3.7541847964251738`*^9},
 ExpressionUUID -> "869ae2b5-ad85-4275-8953-74912b00ce72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745367043927292*^9, 3.752888985487236*^9, 
  3.7541847964259977`*^9},
 ExpressionUUID -> "869ae2b5-ad85-4275-8953-74912b00ce72"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{3.745367043927292*^9, 3.752888985487236*^9, 
  3.754184796426692*^9},
 ExpressionUUID -> "869ae2b5-ad85-4275-8953-74912b00ce72"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {-1, -2, -1}", "Subsubsection",
 CellChangeTimes->{{3.745365337816516*^9, 
  3.7453653534869423`*^9}},ExpressionUUID->"b397fdf2-f784-46ac-a4f9-\
fe646cc676e9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7451502807934227`*^9, 3.74515028544214*^9}, {
   3.745150332477537*^9, 3.745150370477244*^9}, {3.745168704099503*^9, 
   3.745168718557431*^9}, {3.745229813821336*^9, 3.745229824568081*^9}, 
   3.745229860447001*^9, {3.745229904372374*^9, 3.7452300096525173`*^9}, {
   3.745365329831956*^9, 3.745365330211657*^9}, {3.74536536044464*^9, 
   3.745365364289603*^9}},
 ExpressionUUID -> "b83818d7-e90b-4748-99ea-9f6530fff976"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745229865524816*^9, {3.745229905086701*^9, 3.745230000154537*^9}, {
   3.745312695678279*^9, 3.7453127039495153`*^9}, 3.745312736406588*^9, 
   3.745365369094734*^9, 3.752888985514009*^9, 3.754184796450474*^9},
 ExpressionUUID -> "c8ea90e0-42f2-4167-a2ed-de120842dd38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745229865524816*^9, {3.745229905086701*^9, 3.745230000154537*^9}, {
   3.745312695678279*^9, 3.7453127039495153`*^9}, 3.745312736406588*^9, 
   3.745365369094734*^9, 3.752888985514009*^9, 3.754184796451038*^9},
 ExpressionUUID -> "c8ea90e0-42f2-4167-a2ed-de120842dd38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}],
  SequenceForm["F ", {-3, -2, -1, -1, -2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745229865524816*^9, {3.745229905086701*^9, 3.745230000154537*^9}, {
   3.745312695678279*^9, 3.7453127039495153`*^9}, 3.745312736406588*^9, 
   3.745365369094734*^9, 3.752888985514009*^9, 3.7541847964518137`*^9},
 ExpressionUUID -> "c8ea90e0-42f2-4167-a2ed-de120842dd38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745229865524816*^9, {3.745229905086701*^9, 3.745230000154537*^9}, {
   3.745312695678279*^9, 3.7453127039495153`*^9}, 3.745312736406588*^9, 
   3.745365369094734*^9, 3.752888985514009*^9, 3.754184796452545*^9},
 ExpressionUUID -> "c8ea90e0-42f2-4167-a2ed-de120842dd38"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745229865524816*^9, {3.745229905086701*^9, 3.745230000154537*^9}, {
   3.745312695678279*^9, 3.7453127039495153`*^9}, 3.745312736406588*^9, 
   3.745365369094734*^9, 3.752888985514009*^9, 3.754184796453233*^9},
 ExpressionUUID -> "c8ea90e0-42f2-4167-a2ed-de120842dd38"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {-2, -1, -1}", "Subsubsection",
 CellChangeTimes->{{3.745365388280059*^9, 
  3.745365402761631*^9}},ExpressionUUID->"e1dba87f-e4be-4735-879b-\
7ee418593ad6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745150390655754*^9, 3.7451504152589397`*^9}, {
  3.745168722900894*^9, 3.7451687314761457`*^9}, {3.7453653772598543`*^9, 
  3.7453653804055033`*^9}},
 ExpressionUUID -> "0fe6eedd-c6df-49a7-a26a-21ab2e28823d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745150416669886*^9, 3.74515081925178*^9, 3.7451517689057007`*^9, 
   3.745151833774728*^9, 3.745152156981217*^9, 3.74515220639646*^9, 
   3.745152333306391*^9, 3.745168816834153*^9, 3.7451696896344337`*^9, 
   3.745217340568922*^9, 3.745227099684339*^9, 3.745229865550345*^9, {
   3.745312695700137*^9, 3.745312703974214*^9}, 3.7453127364328833`*^9, 
   3.745365382005788*^9, 3.752888985539673*^9, 3.754184796476446*^9},
 ExpressionUUID -> "a8fe584e-791f-42e8-9858-ff1be4c38c7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150416669886*^9, 3.74515081925178*^9, 3.7451517689057007`*^9, 
   3.745151833774728*^9, 3.745152156981217*^9, 3.74515220639646*^9, 
   3.745152333306391*^9, 3.745168816834153*^9, 3.7451696896344337`*^9, 
   3.745217340568922*^9, 3.745227099684339*^9, 3.745229865550345*^9, {
   3.745312695700137*^9, 3.745312703974214*^9}, 3.7453127364328833`*^9, 
   3.745365382005788*^9, 3.752888985539673*^9, 3.754184796476967*^9},
 ExpressionUUID -> "a8fe584e-791f-42e8-9858-ff1be4c38c7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-3, -2, -1, -2, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150416669886*^9, 3.74515081925178*^9, 3.7451517689057007`*^9, 
   3.745151833774728*^9, 3.745152156981217*^9, 3.74515220639646*^9, 
   3.745152333306391*^9, 3.745168816834153*^9, 3.7451696896344337`*^9, 
   3.745217340568922*^9, 3.745227099684339*^9, 3.745229865550345*^9, {
   3.745312695700137*^9, 3.745312703974214*^9}, 3.7453127364328833`*^9, 
   3.745365382005788*^9, 3.752888985539673*^9, 3.754184796477758*^9},
 ExpressionUUID -> "a8fe584e-791f-42e8-9858-ff1be4c38c7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745150416669886*^9, 3.74515081925178*^9, 3.7451517689057007`*^9, 
   3.745151833774728*^9, 3.745152156981217*^9, 3.74515220639646*^9, 
   3.745152333306391*^9, 3.745168816834153*^9, 3.7451696896344337`*^9, 
   3.745217340568922*^9, 3.745227099684339*^9, 3.745229865550345*^9, {
   3.745312695700137*^9, 3.745312703974214*^9}, 3.7453127364328833`*^9, 
   3.745365382005788*^9, 3.752888985539673*^9, 3.7541847964785*^9},
 ExpressionUUID -> "a8fe584e-791f-42e8-9858-ff1be4c38c7d"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745150416669886*^9, 3.74515081925178*^9, 3.7451517689057007`*^9, 
   3.745151833774728*^9, 3.745152156981217*^9, 3.74515220639646*^9, 
   3.745152333306391*^9, 3.745168816834153*^9, 3.7451696896344337`*^9, 
   3.745217340568922*^9, 3.745227099684339*^9, 3.745229865550345*^9, {
   3.745312695700137*^9, 3.745312703974214*^9}, 3.7453127364328833`*^9, 
   3.745365382005788*^9, 3.752888985539673*^9, 3.7541847964793043`*^9},
 ExpressionUUID -> "a8fe584e-791f-42e8-9858-ff1be4c38c7d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {-1, -1, 0}", "Subsubsection",
 CellChangeTimes->{{3.7453654113876333`*^9, 
  3.745365426723667*^9}},ExpressionUUID->"a6892443-b947-4b4e-80fe-\
b1982373ff5f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745150421624483*^9, 3.7451504505227327`*^9}, {
   3.745168739397932*^9, 3.745168746525071*^9}, {3.745365407262175*^9, 
   3.7453654074650908`*^9}, 3.745365439858294*^9},
 ExpressionUUID -> "7f84ad7b-f81c-4b75-a17f-138bd74423bb"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.7451504512121077`*^9, 3.7451508192864*^9, 3.745151768930642*^9, 
   3.7451518507766447`*^9, 3.745152157008765*^9, 3.745152206417487*^9, 
   3.745152333335163*^9, 3.7451688168654327`*^9, 3.745169689662937*^9, 
   3.745217340592279*^9, 3.745227099715184*^9, 3.745229865579455*^9, {
   3.745312695721814*^9, 3.7453127040243893`*^9}, 3.745312736458385*^9, {
   3.7453654370280848`*^9, 3.745365440333057*^9}, 3.752888985547402*^9, 
   3.754184796502656*^9},
 ExpressionUUID -> "01013314-12b1-4776-92a9-559cc2aab3b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451504512121077`*^9, 3.7451508192864*^9, 3.745151768930642*^9, 
   3.7451518507766447`*^9, 3.745152157008765*^9, 3.745152206417487*^9, 
   3.745152333335163*^9, 3.7451688168654327`*^9, 3.745169689662937*^9, 
   3.745217340592279*^9, 3.745227099715184*^9, 3.745229865579455*^9, {
   3.745312695721814*^9, 3.7453127040243893`*^9}, 3.745312736458385*^9, {
   3.7453654370280848`*^9, 3.745365440333057*^9}, 3.752888985547402*^9, 
   3.7541847965063667`*^9},
 ExpressionUUID -> "01013314-12b1-4776-92a9-559cc2aab3b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["F ", {-2, -1, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451504512121077`*^9, 3.7451508192864*^9, 3.745151768930642*^9, 
   3.7451518507766447`*^9, 3.745152157008765*^9, 3.745152206417487*^9, 
   3.745152333335163*^9, 3.7451688168654327`*^9, 3.745169689662937*^9, 
   3.745217340592279*^9, 3.745227099715184*^9, 3.745229865579455*^9, {
   3.745312695721814*^9, 3.7453127040243893`*^9}, 3.745312736458385*^9, {
   3.7453654370280848`*^9, 3.745365440333057*^9}, 3.752888985547402*^9, 
   3.754184796507132*^9},
 ExpressionUUID -> "01013314-12b1-4776-92a9-559cc2aab3b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451504512121077`*^9, 3.7451508192864*^9, 3.745151768930642*^9, 
   3.7451518507766447`*^9, 3.745152157008765*^9, 3.745152206417487*^9, 
   3.745152333335163*^9, 3.7451688168654327`*^9, 3.745169689662937*^9, 
   3.745217340592279*^9, 3.745227099715184*^9, 3.745229865579455*^9, {
   3.745312695721814*^9, 3.7453127040243893`*^9}, 3.745312736458385*^9, {
   3.7453654370280848`*^9, 3.745365440333057*^9}, 3.752888985547402*^9, 
   3.7541847965075197`*^9},
 ExpressionUUID -> "01013314-12b1-4776-92a9-559cc2aab3b7"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.7451504512121077`*^9, 3.7451508192864*^9, 3.745151768930642*^9, 
   3.7451518507766447`*^9, 3.745152157008765*^9, 3.745152206417487*^9, 
   3.745152333335163*^9, 3.7451688168654327`*^9, 3.745169689662937*^9, 
   3.745217340592279*^9, 3.745227099715184*^9, 3.745229865579455*^9, {
   3.745312695721814*^9, 3.7453127040243893`*^9}, 3.745312736458385*^9, {
   3.7453654370280848`*^9, 3.745365440333057*^9}, 3.752888985547402*^9, 
   3.754184796507968*^9},
 ExpressionUUID -> "01013314-12b1-4776-92a9-559cc2aab3b7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1172, 856},
WindowMargins->{{0, Automatic}, {54, Automatic}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 186, 3, 26, "Chapter"],
Cell[746, 25, 2157, 67, 100, "Text"],
Cell[CellGroupData[{
Cell[2928, 96, 214, 4, 82, "Section"],
Cell[3145, 102, 234, 4, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3416, 111, 198, 3, 82, "Section"],
Cell[3617, 116, 22177, 591, 1890, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[25831, 712, 163, 3, 52, "Section"],
Cell[CellGroupData[{
Cell[26019, 719, 183, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[26227, 726, 2532, 65, 127, "Input"],
Cell[28762, 793, 2037, 42, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30848, 841, 223, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[31096, 848, 1584, 45, 64, "Input"],
Cell[32683, 895, 1859, 42, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34591, 943, 272, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[34888, 951, 735, 18, 46, "Input"],
Cell[35626, 971, 1726, 36, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37401, 1013, 271, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[37697, 1021, 868, 24, 64, "Input"],
Cell[38568, 1047, 1753, 34, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40370, 1087, 317, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[40712, 1096, 221, 4, 41, "Input"],
Cell[40936, 1102, 2255, 48, 64, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43240, 1156, 275, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[43540, 1164, 1229, 34, 152, "Input"],
Cell[44772, 1200, 4674, 127, 108, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49495, 1333, 203, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[49723, 1340, 1692, 41, 86, "Input"],
Cell[51418, 1383, 4219, 125, 181, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55698, 1515, 214, 5, 82, "Section"],
Cell[CellGroupData[{
Cell[55937, 1524, 253, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[56215, 1532, 221, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[56461, 1540, 1413, 35, 64, "Input"],
Cell[CellGroupData[{
Cell[57899, 1579, 703, 10, 23, "Print"],
Cell[58605, 1591, 859, 16, 23, "Print"],
Cell[59467, 1609, 883, 16, 23, "Print"],
Cell[60353, 1627, 856, 15, 23, "Print"],
Cell[61212, 1644, 692, 10, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61965, 1661, 174, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[62164, 1668, 1457, 37, 64, "Input"],
Cell[CellGroupData[{
Cell[63646, 1709, 660, 10, 23, "Print"],
Cell[64309, 1721, 814, 16, 23, "Print"],
Cell[65126, 1739, 881, 18, 23, "Print"],
Cell[66010, 1759, 811, 15, 23, "Print"],
Cell[66824, 1776, 647, 10, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67532, 1793, 174, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[67731, 1800, 1207, 33, 64, "Input"],
Cell[CellGroupData[{
Cell[68963, 1837, 585, 9, 23, "Print"],
Cell[69551, 1848, 741, 15, 23, "Print"],
Cell[70295, 1865, 809, 17, 23, "Print"],
Cell[71107, 1884, 740, 14, 23, "Print"],
Cell[71850, 1900, 576, 9, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72487, 1916, 172, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[72684, 1923, 1285, 35, 64, "Input"],
Cell[CellGroupData[{
Cell[73994, 1962, 560, 8, 23, "Print"],
Cell[74557, 1972, 716, 14, 23, "Print"],
Cell[75276, 1988, 828, 18, 23, "Print"],
Cell[76107, 2008, 713, 13, 23, "Print"],
Cell[76823, 2023, 549, 8, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77445, 2039, 262, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[77732, 2048, 226, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[77983, 2056, 1433, 37, 64, "Input"],
Cell[CellGroupData[{
Cell[79441, 2097, 201, 3, 23, "Print"],
Cell[79645, 2102, 359, 9, 23, "Print"],
Cell[80007, 2113, 493, 14, 23, "Print"],
Cell[80503, 2129, 356, 8, 23, "Print"],
Cell[80862, 2139, 190, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81113, 2149, 175, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[81313, 2156, 1385, 37, 64, "Input"],
Cell[CellGroupData[{
Cell[82723, 2197, 347, 5, 23, "Print"],
Cell[83073, 2204, 503, 11, 23, "Print"],
Cell[83579, 2217, 639, 16, 23, "Print"],
Cell[84221, 2235, 500, 10, 23, "Print"],
Cell[84724, 2247, 336, 5, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85121, 2259, 173, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[85319, 2266, 1171, 34, 64, "Input"],
Cell[CellGroupData[{
Cell[86515, 2304, 557, 8, 23, "Print"],
Cell[87075, 2314, 713, 14, 23, "Print"],
Cell[87791, 2330, 847, 19, 23, "Print"],
Cell[88641, 2351, 708, 13, 23, "Print"],
Cell[89352, 2366, 548, 8, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89961, 2381, 174, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[90160, 2388, 1168, 33, 64, "Input"],
Cell[CellGroupData[{
Cell[91353, 2425, 589, 9, 23, "Print"],
Cell[91945, 2436, 747, 15, 23, "Print"],
Cell[92695, 2453, 813, 17, 23, "Print"],
Cell[93511, 2472, 744, 14, 23, "Print"],
Cell[94258, 2488, 578, 9, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ScalarTriangleDiagramLimit_c_P.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     91732,       2467]
NotebookOptionsPosition[     87124,       2305]
NotebookOutlinePosition[     87532,       2321]
CellTagsIndexPosition[     87489,       2318]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["One loop Diagram ( Two Point Function ) :", "Chapter",
 CellChangeTimes->{{3.728122192475917*^9, 
  3.728122241320765*^9}},ExpressionUUID->"9dde6c44-ee15-48e3-92c7-\
6663c75b84dc"],

Cell[TextData[{
 "Consider the integral , I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", 
     SuperscriptBox["m", "2"], ",", "d"}]}], TraditionalForm]],
  ExpressionUUID->"11da8207-8ca7-4055-b8e7-95cff0284649"],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "k"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "1"], "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "2"], "k"}]}], ")"}], 
      SuperscriptBox["k", "2"]}]], " "}], TraditionalForm]],ExpressionUUID->
  "3b6c1a85-f1d1-41ef-8a15-c9b270e3f12f"],
 "in the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["p", "1"], "2"], "=", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["p", "2"], "2"], "=", 
      SuperscriptBox["m", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["p", "1"], 
      SubscriptBox["p", "2"]}], "=", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      FractionBox[
       SuperscriptBox["m", "4"], 
       SuperscriptBox["q", "2"]]}]}]}], TraditionalForm]],ExpressionUUID->
  "30e52a51-745b-4d77-957a-a17a73dd9f0b"],
 " . This process consists of two on-shell massless fermions and  guage boson \
having small mass ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], 
    RowBox[{"<<", 
     SuperscriptBox["q", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "b1843763-d971-400e-bbad-54c6f294bac4"],
 ". The expansion parameter here is, x = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "2"], 
     SuperscriptBox["q", "2"]], "."}], TraditionalForm]],ExpressionUUID->
  "2249ede7-40a6-4fe6-8093-455b4015412e"]
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.734758934252224*^9, 3.73475900506793*^9}, {
   3.73475903762893*^9, 3.734759400008396*^9}, {3.734776156840811*^9, 
   3.73477631731178*^9}, {3.745165422606574*^9, 3.7451654234393063`*^9}, {
   3.745367165262781*^9, 
   3.7453671664895973`*^9}},ExpressionUUID->"b78843bf-bb1b-4ae2-a66e-\
ef5a3072f4e9"],

Cell[CellGroupData[{

Cell["Loading Packages :", "Section",
 CellChangeTimes->{{3.731309594470561*^9, 3.7313096306932077`*^9}, {
  3.745318252534129*^9, 
  3.745318256450288*^9}},ExpressionUUID->"d1048231-6f8c-4d8a-82e6-\
ddd2a189fa3d"],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 3.728122511768701*^9}},
 ExpressionUUID -> "14c45b1b-32ab-4bf5-820f-76e51c70c7a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.7453182252888517`*^9, 3.745318235117008*^9}, 
   3.745318271219097*^9},ExpressionUUID->"9cb66a67-1e5f-44cc-93a4-\
34c514ee375b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.745318294496614*^9, 3.745318341167096*^9}, {
  3.74531872050099*^9, 3.745318722468505*^9}},
 ExpressionUUID -> "7fa5b088-2efa-421c-8e67-a0d88db28551"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm : ASPIRE", "Section",
 CellChangeTimes->{{3.745318370503214*^9, 
  3.745318378922233*^9}},ExpressionUUID->"fe6d30a1-c3bb-4c74-8c55-\
857d5613fbe7"],

Cell[CellGroupData[{

Cell["Evaluating Symanzik Polynomials :", "Subsection",
 CellChangeTimes->{{3.745318409915072*^9, 
  3.7453184283773003`*^9}},ExpressionUUID->"b6efa60f-f936-4f62-b04a-\
addd0a91e11a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "have", " ", "been", " ", "made", " ", "to", " ", "ensure",
     " ", "that", " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", 
    "correct", " ", "positive", " ", "sign"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"uf", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "p1"}], ")"}], "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}]}], " ", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "p2"}], ")"}], "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}]}], ",", 
       RowBox[{"-", 
        SuperscriptBox["k", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p1", "2"], "\[Rule]", 
        SuperscriptBox["m", "2"]}], ",", 
       RowBox[{
        SuperscriptBox["p2", "2"], "\[Rule]", 
        SuperscriptBox["m", "2"]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["m", "4"], 
            SuperscriptBox["q", "4"]]}], ")"}], 
         FractionBox[
          SuperscriptBox["q", "2"], "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox["q", "2"], "\[Rule]", "1"}], ",", 
       RowBox[{
        SuperscriptBox["m", "2"], "\[Rule]", "x"}], ",", 
       RowBox[{
        FractionBox[
         SuperscriptBox["m", "4"], 
         SuperscriptBox["q", "4"]], "\[Rule]", 
        SuperscriptBox["x", "2"]}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
   3.734759409694916*^9, 3.7347594876839542`*^9}, {3.734759529013505*^9, 
   3.7347595335715933`*^9}, {3.734772660549306*^9, 3.7347727963422623`*^9}, {
   3.7347728291105003`*^9, 3.734772852244432*^9}, {3.734772887605117*^9, 
   3.734772945661499*^9}, {3.734773048899699*^9, 3.7347730690134907`*^9}, {
   3.734773819597467*^9, 3.734773901629578*^9}, {3.734773947453492*^9, 
   3.734773965467824*^9}, {3.734774098028268*^9, 3.734774168490369*^9}, {
   3.7451598954074383`*^9, 3.745159902972583*^9}, 3.745367203467929*^9, {
   3.7524182519726143`*^9, 3.7524182737463303`*^9}, {3.7529034411846647`*^9, 
   3.7529034435062027`*^9}},
 ExpressionUUID -> "620ff71b-cde4-4020-abd4-d6572ed71d42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.728123034438016*^9, 3.728187243028741*^9, 3.7281977015676947`*^9, 
   3.728202605754078*^9, 3.731311238994238*^9, 3.731311271274014*^9, {
   3.731311339539671*^9, 3.7313113592091217`*^9}, 3.731315222044526*^9, 
   3.731409238294615*^9, 3.731410168576838*^9, 3.7314102044283543`*^9, 
   3.733651628456855*^9, {3.733666018917987*^9, 3.733666042194357*^9}, 
   3.7336660759432783`*^9, 3.733666199952224*^9, 3.7336662654351473`*^9, {
   3.734759508079029*^9, 3.734759534723157*^9}, {3.734760209316867*^9, 
   3.734760228379753*^9}, {3.734772797340514*^9, 3.7347728137329683`*^9}, {
   3.734772854564281*^9, 3.734772861452794*^9}, {3.734772899684248*^9, 
   3.734772936509465*^9}, {3.734773070652093*^9, 3.734773091064937*^9}, {
   3.734773904841977*^9, 3.734773966490678*^9}, 3.734774137385129*^9, 
   3.734774169367215*^9, 3.7347742237923326`*^9, 3.736661316388649*^9, 
   3.736661348241935*^9, 3.7451598446771517`*^9, 3.7451599125532*^9, 
   3.745159982274119*^9, 3.7451643012047663`*^9, 3.7451643658753843`*^9, 
   3.745164565959601*^9, 3.7451652480665903`*^9, 3.745165496293346*^9, 
   3.7451655769351254`*^9, 3.745227179673851*^9, 3.745227213677202*^9, {
   3.745312834344239*^9, 3.7453128415395412`*^9}, {3.745312872342889*^9, 
   3.745312893600198*^9}, {3.745367208388421*^9, 3.745367232663947*^9}, {
   3.7524182474655323`*^9, 3.752418274567964*^9}},
 ExpressionUUID -> "3868bad8-2d1f-4fe7-a23d-c1fbebe850e4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 3.7281239231734447`*^9}, {
  3.745367247945204*^9, 
  3.7453672512715797`*^9}},ExpressionUUID->"5b296519-0dfb-40c3-a067-\
974a2df0d6d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AlphaVariables", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"Variables", "[", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}, {
   3.7347595607569857`*^9, 3.7347595836695147`*^9}, 3.745367263987397*^9},
 ExpressionUUID -> "948dfaa7-ce81-4138-a717-ad952d090e99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.734759585095934*^9, {3.734760209320539*^9, 3.734760228383603*^9}, {
   3.73477308371772*^9, 3.734773091067707*^9}, 3.7347741834329*^9, 
   3.73477422379556*^9, 3.736661316391541*^9, 3.7366613482448387`*^9, 
   3.745159844680297*^9, 3.745159912555873*^9, 3.7451599822766457`*^9, 
   3.745164301208411*^9, 3.745164365894931*^9, 3.7451645659625053`*^9, 
   3.745165248069725*^9, 3.745165496296218*^9, 3.745165576937948*^9, 
   3.745227179677186*^9, 3.7452272136811523`*^9, {3.7453128343471107`*^9, 
   3.745312841542514*^9}, {3.745312872345895*^9, 3.745312893603648*^9}, 
   3.745367264528904*^9, 3.7524182789125957`*^9},
 ExpressionUUID -> "4f1ae879-9353-429b-ac70-3470d4749b7c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing G polynomial:", "Subsection",
 CellChangeTimes->{{3.72812457551089*^9, 3.728124596939144*^9}, {
   3.728124630972982*^9, 3.7281246346668367`*^9}, 
   3.745367286568614*^9},ExpressionUUID->"1a6bdf6f-5537-4181-bf9b-\
a552bb7c7950"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["q", "2"], "\[Rule]", "1"}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
   3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
   3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
   3.7316529770414457`*^9, 3.731652979937437*^9}, {3.7347596357132072`*^9, 
   3.734759651025011*^9}, 3.745159970759053*^9},
 ExpressionUUID -> "830c0482-99c6-4df1-8291-e93a7cabcbfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{
  3.7281246625864153`*^9, 3.728187251699046*^9, 3.728197702291101*^9, 
   3.728202606262274*^9, 3.731311239161031*^9, 3.7313112713169403`*^9, {
   3.731311339586823*^9, 3.7313113593034782`*^9}, 3.731315222107965*^9, 
   3.7314092383610353`*^9, 3.7314101686270113`*^9, 3.731410204471201*^9, 
   3.7336516285511847`*^9, {3.7336660189632998`*^9, 3.7336660422424726`*^9}, 
   3.73366607600196*^9, 3.7336661999865303`*^9, 3.733666265497612*^9, 
   3.734759651811961*^9, {3.734760209337434*^9, 3.734760228428545*^9}, 
   3.7347730910888453`*^9, 3.734774223815939*^9, 3.736661316428751*^9, 
   3.736661348282218*^9, 3.745159844725758*^9, 3.745159912634151*^9, 
   3.7451599823178453`*^9, 3.7451643012481117`*^9, 3.745164365941188*^9, 
   3.745164565999381*^9, 3.745165248109346*^9, 3.7451654963348217`*^9, 
   3.745165576975524*^9, 3.745227179722951*^9, 3.7452272137035723`*^9, {
   3.7453128343847923`*^9, 3.7453128415642242`*^9}, {3.745312872386677*^9, 
   3.7453128936290617`*^9}, 3.745367293342648*^9, 3.752418282112618*^9},
 ExpressionUUID -> "9483eb4a-b8b0-40b5-ab22-bd389f97c523"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating support vectors :", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
   3.731409153974925*^9, 3.731409155765921*^9}, 
   3.7453673085237007`*^9},ExpressionUUID->"2565caa7-125f-4a46-8b94-\
0c6186aa88c7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.745367302905854*^9, 3.745367305149494*^9}},
 ExpressionUUID -> "8d6138e8-679b-4485-b5cc-0d670edc713f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.73475965806809*^9, {
   3.7347602093567543`*^9, 3.734760228446896*^9}, 3.734773091112741*^9, 
   3.7347742238375607`*^9, 3.7366613164484577`*^9, 3.7366613483092823`*^9, 
   3.7451598447514133`*^9, 3.745159912654879*^9, 3.7451599823434467`*^9, 
   3.745164301272344*^9, 3.74516436596068*^9, 3.745164566028061*^9, 
   3.7451652481431017`*^9, 3.745165496358461*^9, 3.745165576999247*^9, 
   3.745227179749805*^9, 3.745227213726667*^9, {3.745312834405507*^9, 
   3.745312841588936*^9}, {3.745312872414157*^9, 3.74531289365703*^9}, 
   3.7453673119754333`*^9, 3.75241828581816*^9},
 ExpressionUUID -> "8ca902bc-3dd7-4b71-9243-e6b0c0eaef60"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Newton Polytope of the support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
   3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
   3.731409160501829*^9}, 
   3.745367321816147*^9},ExpressionUUID->"027b5f13-3081-407e-adc8-\
1c62227c2775"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 3.728124909579042*^9}},
 ExpressionUUID -> "08e635ec-e3d7-4f52-a231-36f18e4e7015"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "7", ",", "6"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73475966890309*^9, {3.7347602093594418`*^9, 3.734760228462578*^9}, 
   3.734773091139057*^9, 3.734774223856942*^9, 3.73666131646399*^9, 
   3.736661348329649*^9, 3.7451598447816353`*^9, 3.7451599126757507`*^9, 
   3.745159982365821*^9, 3.7451643012934504`*^9, 3.745164365984641*^9, 
   3.745164566053343*^9, 3.7451652481720247`*^9, 3.745165496379375*^9, 
   3.745165577018873*^9, 3.745227179779695*^9, 3.7452272137445507`*^9, {
   3.745312834428338*^9, 3.745312841609825*^9}, {3.7453128724439487`*^9, 
   3.74531289367564*^9}, 3.7453673249205933`*^9, 3.752418289236833*^9},
 ExpressionUUID -> "ea54df52-b86a-4aad-a0c0-e325c2886ebb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding normals to the faces of Newton Polytope:", "Subsubsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
   3.731409165958394*^9, 3.731409168053681*^9}, 
   3.745367352208542*^9},ExpressionUUID->"3a3af8fc-ec2a-4b72-a9ef-\
6b36a307a48c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 3.73131133368766*^9}},
 ExpressionUUID -> "b54007a5-ca4e-4e0e-a30c-7682cf963490"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.734759679052577*^9, {3.7347602093890543`*^9, 3.734760228506156*^9}, 
   3.7347730912672*^9, 3.73477422390373*^9, 3.736661316522028*^9, 
   3.7366613483952*^9, 3.745159844857873*^9, 3.745159912776495*^9, 
   3.745159982482828*^9, 3.7451643013611307`*^9, 3.745164366051909*^9, 
   3.74516456612193*^9, 3.745165248242978*^9, 3.745165496444502*^9, 
   3.74516557708156*^9, 3.745227179852901*^9, 3.7452272138020973`*^9, {
   3.745312834490676*^9, 3.745312841672041*^9}, {3.745312872516581*^9, 
   3.745312893740778*^9}, 3.745367354897777*^9, 3.752418292575458*^9},
 ExpressionUUID -> "23f03321-b759-43d9-8767-ec3821bfc128"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminating multiple instances of equivalent scalings:", "Subsection",
 CellChangeTimes->{{3.731314356684156*^9, 3.731314367722736*^9}, 
   3.734759708688789*^9, 
   3.74536736470894*^9},ExpressionUUID->"e19a45cb-d332-41d7-a0cc-\
6f479b5584f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regAllsectors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"UniqueRegion", "[", 
        RowBox[{
         RowBox[{"AllRegionsOrigin", "[", 
          RowBox[{"[", "#", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "AllRegionsOrigin", "]"}], "]"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Regions", "=", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"regAllsectors", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "=", 
         RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
    "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.731310893152093*^9, 3.7313108931593018`*^9}, {
   3.731311365155087*^9, 3.731311423425994*^9}, {3.7313114575941753`*^9, 
   3.731311528409937*^9}, {3.731314225396731*^9, 3.731314314311007*^9}, {
   3.731409217851866*^9, 3.731409242113805*^9}, 3.734759708689207*^9, {
   3.734759765351757*^9, 3.734759787591658*^9}, {3.7347598276378193`*^9, 
   3.734759927108995*^9}, 3.7366612854824*^9, {3.73666132733454*^9, 
   3.736661338344784*^9}, {3.745312813976753*^9, 3.745312852595199*^9}, {
   3.745312889487261*^9, 3.745312890783386*^9}, 3.745367377060409*^9},
 ExpressionUUID -> "1c8f8e79-ef01-4859-afe4-58e68ceb5991"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.734759930514431*^9, {3.734760209403112*^9, 3.734760228523077*^9}, 
   3.734773091289694*^9, 3.7347742239278793`*^9, 3.736661316712474*^9, 
   3.736661348418222*^9, 3.745159844881591*^9, 3.745159912797922*^9, 
   3.7451599825084133`*^9, 3.7451643013847923`*^9, 3.745164366101424*^9, 
   3.745164566146624*^9, 3.7451652482718267`*^9, 3.745165496464601*^9, 
   3.745165577104857*^9, 3.745227179879364*^9, 3.745227213817618*^9, {
   3.7453128347320147`*^9, 3.7453128416958303`*^9}, {3.745312872539041*^9, 
   3.745312893759556*^9}, 3.745367379021241*^9, 3.752418296255393*^9},
 ExpressionUUID -> "4910e248-8fac-44bd-8a59-4814808e0caa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Classification of obtained regions as scaleless or scaleful :\
\>", "Section",
 CellChangeTimes->{{3.745318629775742*^9, 
  3.745318655444894*^9}},ExpressionUUID->"78970852-7014-4a9e-affd-\
1d9deecab826"],

Cell[CellGroupData[{

Cell["Scalings obtained from bottom facets of Newton Polytope:", "Subsection",
 CellChangeTimes->{{3.745318775562014*^9, 3.745318817957917*^9}, {
  3.745318877804669*^9, 
  3.745318897248475*^9}},ExpressionUUID->"fad6d0be-1aae-4c84-b0d3-\
0c95a9437eb2"],

Cell[CellGroupData[{

Cell["Scaling : {-1, 0, -1}", "Subsubsection",
 CellChangeTimes->{{3.745367434501511*^9, 
  3.745367456494913*^9}},ExpressionUUID->"ea46a300-2d5a-49b1-855c-\
9c9f78b2303b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745159770256084*^9, 3.745159772330718*^9}, {
   3.745159824798376*^9, 3.745159832715403*^9}, {3.745159997082793*^9, 
   3.7451600250288982`*^9}, {3.745160141939546*^9, 3.745160149442608*^9}, {
   3.7451602255005293`*^9, 3.745160253594534*^9}, {3.74516426670234*^9, 
   3.745164284103032*^9}, 3.745164407771656*^9, 3.745164609483738*^9, 
   3.745164704010504*^9, 3.7451653807184877`*^9, {3.7453673890975733`*^9, 
   3.745367389611332*^9}, 3.7453674296656027`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"f01a4a32-c3a5-4db3-a301-d628043d742f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{{3.745159833550655*^9, 3.745159844912957*^9}, 
   3.745159912837405*^9, 3.7451599825420303`*^9, 3.7451600259069233`*^9, 
   3.74516015013422*^9, 3.7451602562407827`*^9, {3.745164285555134*^9, 
   3.745164301412242*^9}, 3.7451643661311693`*^9, 3.7451645662187853`*^9, 
   3.7451646101864767`*^9, {3.745164680807494*^9, 3.745164704668461*^9}, 
   3.745165248360608*^9, 3.745165381537066*^9, 3.745165496490365*^9, 
   3.745165577134265*^9, 3.7451686154477377`*^9, 3.745227179913509*^9, 
   3.7452272138389997`*^9, {3.745312834755435*^9, 3.745312841719145*^9}, {
   3.745312872604929*^9, 3.7453128937864227`*^9}, 3.74536743016015*^9, 
   3.745367462885215*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0a09cce0-ab2e-46fe-ac18-9a67c4d43a23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, 0, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745159833550655*^9, 3.745159844912957*^9}, 
   3.745159912837405*^9, 3.7451599825420303`*^9, 3.7451600259069233`*^9, 
   3.74516015013422*^9, 3.7451602562407827`*^9, {3.745164285555134*^9, 
   3.745164301412242*^9}, 3.7451643661311693`*^9, 3.7451645662187853`*^9, 
   3.7451646101864767`*^9, {3.745164680807494*^9, 3.745164704668461*^9}, 
   3.745165248360608*^9, 3.745165381537066*^9, 3.745165496490365*^9, 
   3.745165577134265*^9, 3.7451686154477377`*^9, 3.745227179913509*^9, 
   3.7452272138389997`*^9, {3.745312834755435*^9, 3.745312841719145*^9}, {
   3.745312872604929*^9, 3.7453128937864227`*^9}, 3.74536743016015*^9, 
   3.74536746289674*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3d1de141-6598-436f-bf54-5bbf8d5ff027"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["F ", {-1, -1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745159833550655*^9, 3.745159844912957*^9}, 
   3.745159912837405*^9, 3.7451599825420303`*^9, 3.7451600259069233`*^9, 
   3.74516015013422*^9, 3.7451602562407827`*^9, {3.745164285555134*^9, 
   3.745164301412242*^9}, 3.7451643661311693`*^9, 3.7451645662187853`*^9, 
   3.7451646101864767`*^9, {3.745164680807494*^9, 3.745164704668461*^9}, 
   3.745165248360608*^9, 3.745165381537066*^9, 3.745165496490365*^9, 
   3.745165577134265*^9, 3.7451686154477377`*^9, 3.745227179913509*^9, 
   3.7452272138389997`*^9, {3.745312834755435*^9, 3.745312841719145*^9}, {
   3.745312872604929*^9, 3.7453128937864227`*^9}, 3.74536743016015*^9, 
   3.745367462907668*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"46a89f0c-428b-4c56-a52d-76b093f2473a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745159833550655*^9, 3.745159844912957*^9}, 
   3.745159912837405*^9, 3.7451599825420303`*^9, 3.7451600259069233`*^9, 
   3.74516015013422*^9, 3.7451602562407827`*^9, {3.745164285555134*^9, 
   3.745164301412242*^9}, 3.7451643661311693`*^9, 3.7451645662187853`*^9, 
   3.7451646101864767`*^9, {3.745164680807494*^9, 3.745164704668461*^9}, 
   3.745165248360608*^9, 3.745165381537066*^9, 3.745165496490365*^9, 
   3.745165577134265*^9, 3.7451686154477377`*^9, 3.745227179913509*^9, 
   3.7452272138389997`*^9, {3.745312834755435*^9, 3.745312841719145*^9}, {
   3.745312872604929*^9, 3.7453128937864227`*^9}, 3.74536743016015*^9, 
   3.745367462915921*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"42ee8257-8803-4473-b68c-f39859542f4a"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{{3.745159833550655*^9, 3.745159844912957*^9}, 
   3.745159912837405*^9, 3.7451599825420303`*^9, 3.7451600259069233`*^9, 
   3.74516015013422*^9, 3.7451602562407827`*^9, {3.745164285555134*^9, 
   3.745164301412242*^9}, 3.7451643661311693`*^9, 3.7451645662187853`*^9, 
   3.7451646101864767`*^9, {3.745164680807494*^9, 3.745164704668461*^9}, 
   3.745165248360608*^9, 3.745165381537066*^9, 3.745165496490365*^9, 
   3.745165577134265*^9, 3.7451686154477377`*^9, 3.745227179913509*^9, 
   3.7452272138389997`*^9, {3.745312834755435*^9, 3.745312841719145*^9}, {
   3.745312872604929*^9, 3.7453128937864227`*^9}, 3.74536743016015*^9, 
   3.745367462923293*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a18c653a-b097-4d72-9b1c-ac655f77f10e"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Scaling : {0, 0, 0}", "Subsubsection",
 CellChangeTimes->{{3.745367473368289*^9, 
  3.745367482095861*^9}},ExpressionUUID->"9485bd5d-fa0b-4d7a-9129-\
587bed180d3b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745160234419013*^9, 3.745160234998124*^9}, {
  3.745164385045429*^9, 3.745164413643339*^9}, {3.7453674666792297`*^9, 
  3.745367485276269*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a316a46b-1e3a-4f0a-8028-dcbacd000825"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745160286509321*^9, 3.745164301436438*^9, 3.745164366155902*^9, 
   3.745164397035634*^9, 3.745164566270801*^9, 3.7451647353226633`*^9, 
   3.745165248391073*^9, 3.745165496514327*^9, 3.745165577166789*^9, 
   3.745168619902816*^9, 3.7452271799428062`*^9, 3.745227213858347*^9, {
   3.7453128347804117`*^9, 3.7453128417438717`*^9}, {3.745312872611732*^9, 
   3.7453128938097153`*^9}, 3.745367487991716*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4693f67a-9b0c-480b-93d6-500bd41121e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160286509321*^9, 3.745164301436438*^9, 3.745164366155902*^9, 
   3.745164397035634*^9, 3.745164566270801*^9, 3.7451647353226633`*^9, 
   3.745165248391073*^9, 3.745165496514327*^9, 3.745165577166789*^9, 
   3.745168619902816*^9, 3.7452271799428062`*^9, 3.745227213858347*^9, {
   3.7453128347804117`*^9, 3.7453128417438717`*^9}, {3.745312872611732*^9, 
   3.7453128938097153`*^9}, 3.745367488005102*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"8d4dc459-d839-4e09-bebe-84cc5314c71c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["F ", {1, 0, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160286509321*^9, 3.745164301436438*^9, 3.745164366155902*^9, 
   3.745164397035634*^9, 3.745164566270801*^9, 3.7451647353226633`*^9, 
   3.745165248391073*^9, 3.745165496514327*^9, 3.745165577166789*^9, 
   3.745168619902816*^9, 3.7452271799428062`*^9, 3.745227213858347*^9, {
   3.7453128347804117`*^9, 3.7453128417438717`*^9}, {3.745312872611732*^9, 
   3.7453128938097153`*^9}, 3.745367488016213*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"edff4197-664f-426b-a9dd-48d8564275fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160286509321*^9, 3.745164301436438*^9, 3.745164366155902*^9, 
   3.745164397035634*^9, 3.745164566270801*^9, 3.7451647353226633`*^9, 
   3.745165248391073*^9, 3.745165496514327*^9, 3.745165577166789*^9, 
   3.745168619902816*^9, 3.7452271799428062`*^9, 3.745227213858347*^9, {
   3.7453128347804117`*^9, 3.7453128417438717`*^9}, {3.745312872611732*^9, 
   3.7453128938097153`*^9}, 3.745367488024139*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"01d0338a-753f-4454-86c6-ca669e01f954"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745160286509321*^9, 3.745164301436438*^9, 3.745164366155902*^9, 
   3.745164397035634*^9, 3.745164566270801*^9, 3.7451647353226633`*^9, 
   3.745165248391073*^9, 3.745165496514327*^9, 3.745165577166789*^9, 
   3.745168619902816*^9, 3.7452271799428062`*^9, 3.745227213858347*^9, {
   3.7453128347804117`*^9, 3.7453128417438717`*^9}, {3.745312872611732*^9, 
   3.7453128938097153`*^9}, 3.745367488031581*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"8c42c53b-d04a-4e07-accd-30794fdcc596"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Scaling : {0, -1, -1}", "Subsubsection",
 CellChangeTimes->{{3.745367495630652*^9, 
  3.7453675029267807`*^9}},ExpressionUUID->"08c3b88b-b355-4593-a522-\
d70659f607fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7451602977387257`*^9, 3.745160307728417*^9}, {
  3.7451644211482487`*^9, 3.745164432397172*^9}, {3.745367505957535*^9, 
  3.74536750954235*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"cb6ce86c-7efe-46b8-b840-a4826a5af402"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745160308544696*^9, 3.745164301466071*^9, 3.745164366178184*^9, 
   3.745164434109745*^9, 3.745164566277659*^9, 3.7451647309986773`*^9, 
   3.745165248422853*^9, 3.745165496571858*^9, 3.745165577263186*^9, 
   3.745168623155233*^9, 3.7452271799760733`*^9, 3.745227213877755*^9, {
   3.74531283480556*^9, 3.7453128417687387`*^9}, {3.745312872636479*^9, 
   3.745312893832944*^9}, 3.74536751203275*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"d26af61f-29fc-4eeb-926a-3e210ac8e603"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {0, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160308544696*^9, 3.745164301466071*^9, 3.745164366178184*^9, 
   3.745164434109745*^9, 3.745164566277659*^9, 3.7451647309986773`*^9, 
   3.745165248422853*^9, 3.745165496571858*^9, 3.745165577263186*^9, 
   3.745168623155233*^9, 3.7452271799760733`*^9, 3.745227213877755*^9, {
   3.74531283480556*^9, 3.7453128417687387`*^9}, {3.745312872636479*^9, 
   3.745312893832944*^9}, 3.745367512043722*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"f0991572-639d-46ce-8187-4dc9a9912b07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {1, -1, 1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160308544696*^9, 3.745164301466071*^9, 3.745164366178184*^9, 
   3.745164434109745*^9, 3.745164566277659*^9, 3.7451647309986773`*^9, 
   3.745165248422853*^9, 3.745165496571858*^9, 3.745165577263186*^9, 
   3.745168623155233*^9, 3.7452271799760733`*^9, 3.745227213877755*^9, {
   3.74531283480556*^9, 3.7453128417687387`*^9}, {3.745312872636479*^9, 
   3.745312893832944*^9}, 3.7453675120547543`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"bc3014b2-9091-4d85-b66e-0cd30baa2b0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160308544696*^9, 3.745164301466071*^9, 3.745164366178184*^9, 
   3.745164434109745*^9, 3.745164566277659*^9, 3.7451647309986773`*^9, 
   3.745165248422853*^9, 3.745165496571858*^9, 3.745165577263186*^9, 
   3.745168623155233*^9, 3.7452271799760733`*^9, 3.745227213877755*^9, {
   3.74531283480556*^9, 3.7453128417687387`*^9}, {3.745312872636479*^9, 
   3.745312893832944*^9}, 3.7453675120622387`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"046e80a6-493a-46a1-adbb-411bfbd5b0b1"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745160308544696*^9, 3.745164301466071*^9, 3.745164366178184*^9, 
   3.745164434109745*^9, 3.745164566277659*^9, 3.7451647309986773`*^9, 
   3.745165248422853*^9, 3.745165496571858*^9, 3.745165577263186*^9, 
   3.745168623155233*^9, 3.7452271799760733`*^9, 3.745227213877755*^9, {
   3.74531283480556*^9, 3.7453128417687387`*^9}, {3.745312872636479*^9, 
   3.745312893832944*^9}, 3.745367512069721*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"bb98aff0-9e0a-4537-a225-a7875a9219ab"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Scalings obtained from the top facets of Newton Polytope :\
\>", "Subsection",
 CellChangeTimes->{{3.745319145821621*^9, 3.745319165924518*^9}, {
  3.745480250179405*^9, 3.745480252274476*^9}},
 ExpressionUUID -> "5df99394-2f59-422b-b6f7-dfb34ec72180"],

Cell[CellGroupData[{

Cell["Scaling : {-1, -2, -1}", "Subsubsection",
 CellChangeTimes->{{3.7453675153579617`*^9, 
  3.745367530085107*^9}},ExpressionUUID->"c4d157cb-733a-46db-99c4-\
52f4e1276077"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.745160316294609*^9, 3.745160328735325*^9}, 
   3.745160492662828*^9, {3.7451644421885138`*^9, 3.745164455180067*^9}, {
   3.7453675429015903`*^9, 3.745367547425644*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9489124d-395b-478d-a206-5c26f369a46f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745160329732561*^9, 3.74516049364727*^9, 3.745164301499264*^9, 
   3.7451643661916637`*^9, 3.745164456388405*^9, 3.745164566306849*^9, 
   3.7451647410114727`*^9, 3.74516524845924*^9, 3.7451654965954533`*^9, 
   3.7451655773008204`*^9, 3.7451686310813637`*^9, 3.745227180009533*^9, 
   3.745227213900703*^9, {3.745312834832581*^9, 3.7453128417927217`*^9}, {
   3.745312872663541*^9, 3.745312893856386*^9}, {3.745367545255023*^9, 
   3.74536754789307*^9}},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"02c9c238-a9c6-4fc1-afd2-050fdeb359ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, -2, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160329732561*^9, 3.74516049364727*^9, 3.745164301499264*^9, 
   3.7451643661916637`*^9, 3.745164456388405*^9, 3.745164566306849*^9, 
   3.7451647410114727`*^9, 3.74516524845924*^9, 3.7451654965954533`*^9, 
   3.7451655773008204`*^9, 3.7451686310813637`*^9, 3.745227180009533*^9, 
   3.745227213900703*^9, {3.745312834832581*^9, 3.7453128417927217`*^9}, {
   3.745312872663541*^9, 3.745312893856386*^9}, {3.745367545255023*^9, 
   3.745367547907971*^9}},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"081175f5-a95b-4898-9eb9-c8b42be0f26f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}],
  SequenceForm["F ", {-1, -3, -1, -3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160329732561*^9, 3.74516049364727*^9, 3.745164301499264*^9, 
   3.7451643661916637`*^9, 3.745164456388405*^9, 3.745164566306849*^9, 
   3.7451647410114727`*^9, 3.74516524845924*^9, 3.7451654965954533`*^9, 
   3.7451655773008204`*^9, 3.7451686310813637`*^9, 3.745227180009533*^9, 
   3.745227213900703*^9, {3.745312834832581*^9, 3.7453128417927217`*^9}, {
   3.745312872663541*^9, 3.745312893856386*^9}, {3.745367545255023*^9, 
   3.745367547918955*^9}},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"9f1fe01f-8556-4fd9-bc92-66328cfb64a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160329732561*^9, 3.74516049364727*^9, 3.745164301499264*^9, 
   3.7451643661916637`*^9, 3.745164456388405*^9, 3.745164566306849*^9, 
   3.7451647410114727`*^9, 3.74516524845924*^9, 3.7451654965954533`*^9, 
   3.7451655773008204`*^9, 3.7451686310813637`*^9, 3.745227180009533*^9, 
   3.745227213900703*^9, {3.745312834832581*^9, 3.7453128417927217`*^9}, {
   3.745312872663541*^9, 3.745312893856386*^9}, {3.745367545255023*^9, 
   3.7453675479266157`*^9}},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"a27fc000-79bf-4f09-b786-62b2adc41a85"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745160329732561*^9, 3.74516049364727*^9, 3.745164301499264*^9, 
   3.7451643661916637`*^9, 3.745164456388405*^9, 3.745164566306849*^9, 
   3.7451647410114727`*^9, 3.74516524845924*^9, 3.7451654965954533`*^9, 
   3.7451655773008204`*^9, 3.7451686310813637`*^9, 3.745227180009533*^9, 
   3.745227213900703*^9, {3.745312834832581*^9, 3.7453128417927217`*^9}, {
   3.745312872663541*^9, 3.745312893856386*^9}, {3.745367545255023*^9, 
   3.745367547933703*^9}},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"70f17b8f-03c1-4a59-b336-2f906eec1584"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Scaling : {-2, -2, -2}", "Subsubsection",
 CellChangeTimes->{{3.745367557910914*^9, 3.745367566372878*^9}, {
  3.745367625140259*^9, 
  3.745367627074122*^9}},ExpressionUUID->"019c5653-61ed-49dc-919d-\
ebe2f579e7e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745160335926909*^9, 3.74516034627394*^9}, {
  3.745160482796921*^9, 3.745160487100051*^9}, {3.745164465516111*^9, 
  3.745164476956057*^9}, {3.745367569194077*^9, 3.7453675735188103`*^9}, {
  3.7453676387289743`*^9, 3.745367641035768*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"449eb928-f152-47aa-8af5-699dbace81e1"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575668749*^9, 
   3.7453676422838287`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e57ca113-9e18-48fa-9bf9-c43e898d38a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}],
  SequenceForm["U: ", {-2, -2, -2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575668749*^9, 
   3.745367642295355*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c8ffd96e-6bc2-465f-bafa-377da41a899b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}],
  SequenceForm["F ", {-3, -4, -2, -3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575668749*^9, 
   3.7453676423069677`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"31ff9252-b2d2-4f5e-a7c0-b406025dcaaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575668749*^9, 
   3.745367642314541*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b81fe78e-824e-436a-9945-17b1cf3d64a9"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575668749*^9, 
   3.7453676423221617`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"dffe5b66-4ec5-48bb-a2c9-7623c85cd077"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Scaling : {-2, -1, -1}", "Subsubsection",
 CellChangeTimes->{{3.745367557910914*^9, 
  3.745367566372878*^9}},ExpressionUUID->"6b3afc62-3f45-48e4-b85d-\
7387a3624867"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745160335926909*^9, 3.74516034627394*^9}, {
  3.745160482796921*^9, 3.745160487100051*^9}, {3.745164465516111*^9, 
  3.745164476956057*^9}, {3.745367569194077*^9, 3.7453675735188103`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"3e8ea3bb-1497-4df0-9214-aed3a1de3a7b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575668749*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"4ed28152-00d2-4878-be46-d6b5f52c08a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-2, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575678615*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"2fb40645-efab-44b0-9c5e-bf44a02f7db6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-3, -3, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.7453675756874123`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"01e16ba4-d9fb-4ce6-ad0f-e531593b73ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575690621*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"d72d77bb-11c9-447e-bc73-f0741f031c1a"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745160349003703*^9, 3.745160488090124*^9, 3.745164301535349*^9, 
   3.745164366214342*^9, 3.745164478165481*^9, 3.745164566339624*^9, 
   3.745164745082592*^9, 3.7451652484925756`*^9, 3.745165496617638*^9, 
   3.745165577334757*^9, 3.7451686339421864`*^9, 3.7452271800423613`*^9, 
   3.745227213923174*^9, {3.745312834859304*^9, 3.745312841816752*^9}, {
   3.745312872716886*^9, 3.745312893880213*^9}, 3.745367575693907*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"99613d3c-e39f-40fd-91ba-e0af0f993e23"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 186, 3, 26, "Chapter"],
Cell[746, 25, 2369, 74, 97, "Text"],
Cell[CellGroupData[{
Cell[3140, 103, 214, 4, 82, "Section"],
Cell[3357, 109, 234, 4, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3628, 118, 198, 3, 82, "Section"],
Cell[3829, 123, 22177, 591, 1978, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26043, 719, 163, 3, 82, "Section"],
Cell[CellGroupData[{
Cell[26231, 726, 183, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[26439, 733, 2595, 67, 95, "Input"],
Cell[29037, 802, 2068, 41, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31154, 849, 249, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[31428, 857, 1480, 43, 64, "Input"],
Cell[32911, 902, 1651, 35, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34611, 943, 248, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[34884, 951, 735, 18, 46, "Input"],
Cell[35622, 971, 1638, 33, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37309, 1010, 251, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[37585, 1018, 868, 24, 64, "Input"],
Cell[38456, 1044, 1737, 33, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40242, 1083, 317, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[40584, 1092, 221, 4, 41, "Input"],
Cell[40808, 1098, 2220, 46, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43065, 1149, 276, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[43366, 1157, 1229, 34, 130, "Input"],
Cell[44598, 1193, 3861, 102, 64, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48520, 1302, 250, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[48795, 1310, 1705, 41, 64, "Input"],
Cell[50503, 1353, 3484, 100, 129, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54048, 1460, 214, 5, 82, "Section"],
Cell[CellGroupData[{
Cell[54287, 1469, 253, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[54565, 1477, 172, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[54762, 1484, 1499, 37, 63, "Input"],
Cell[CellGroupData[{
Cell[56286, 1525, 834, 13, 24, "Print"],
Cell[57123, 1540, 1033, 21, 24, "Print"],
Cell[58159, 1563, 1045, 21, 24, "Print"],
Cell[59207, 1586, 987, 18, 24, "Print"],
Cell[60197, 1606, 823, 13, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61081, 1626, 170, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[61276, 1633, 1134, 31, 63, "Input"],
Cell[CellGroupData[{
Cell[62435, 1668, 589, 10, 24, "Print"],
Cell[63027, 1680, 745, 16, 24, "Print"],
Cell[63775, 1698, 756, 16, 24, "Print"],
Cell[64534, 1716, 742, 15, 24, "Print"],
Cell[65279, 1733, 578, 10, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[65918, 1750, 174, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[66117, 1757, 1181, 33, 63, "Input"],
Cell[CellGroupData[{
Cell[67323, 1794, 583, 10, 24, "Print"],
Cell[67909, 1806, 784, 18, 24, "Print"],
Cell[68696, 1826, 797, 18, 24, "Print"],
Cell[69496, 1846, 739, 15, 24, "Print"],
Cell[70238, 1863, 573, 10, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70884, 1881, 262, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[71171, 1890, 175, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[71371, 1897, 1239, 35, 63, "Input"],
Cell[CellGroupData[{
Cell[72635, 1936, 638, 11, 24, "Print"],
Cell[73276, 1949, 861, 20, 24, "Print"],
Cell[74140, 1971, 894, 21, 24, "Print"],
Cell[75037, 1994, 794, 16, 24, "Print"],
Cell[75834, 2012, 628, 11, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[76523, 2030, 222, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[76770, 2038, 1281, 35, 63, "Input"],
Cell[CellGroupData[{
Cell[78076, 2077, 635, 11, 24, "Print"],
Cell[78714, 2090, 855, 20, 24, "Print"],
Cell[79572, 2112, 890, 21, 24, "Print"],
Cell[80465, 2135, 786, 16, 24, "Print"],
Cell[81254, 2153, 624, 11, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[81939, 2171, 173, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[82137, 2178, 1230, 34, 63, "Input"],
Cell[CellGroupData[{
Cell[83392, 2216, 607, 10, 24, "Print"],
Cell[84002, 2228, 829, 19, 24, "Print"],
Cell[84834, 2249, 864, 20, 24, "Print"],
Cell[85701, 2271, 760, 15, 24, "Print"],
Cell[86464, 2288, 596, 10, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ScalarTriangleDiagramLimit_d_P.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     79803,       2147]
NotebookOptionsPosition[     75879,       2007]
NotebookOutlinePosition[     76287,       2023]
CellTagsIndexPosition[     76244,       2020]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["One loop Diagram ( Two Point Function ) :", "Chapter",
 CellChangeTimes->{{3.728122192475917*^9, 
  3.728122241320765*^9}},ExpressionUUID->"8f1bd5b5-bb63-4931-8801-\
5b8e402cf9e9"],

Cell[TextData[{
 "Consider the integral , I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", 
     SuperscriptBox["m", "2"], ",", "d"}]}], TraditionalForm]],
  ExpressionUUID->"4b744c96-0fdf-46d0-9cf6-96771f0239c7"],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "k"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "1"], "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "2"], "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}]}]], " "}], TraditionalForm]],
  ExpressionUUID->"6afe4c59-3371-4fd2-af91-42b19f4b20bd"],
 "in the limit of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["p", "1"], "2"], "=", 
     SuperscriptBox["M", "2"]}], ",", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["p", "2"], "2"], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["m", "2"], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["M", "2"], "2"], " ", "and", " ", "2", 
        SubscriptBox["p", "1"], 
        SubscriptBox["p", "2"]}]}], "=", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["M", "2"]}], ")"}], "2"]}]}]}], TraditionalForm]],
  ExpressionUUID->"f53c7a19-93cf-4598-99de-1d8e35bae822"],
 " . This process consists of two on-shell massless fermions and  guage boson \
having small mass ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], 
    RowBox[{"<<", 
     SuperscriptBox["q", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "4110fe68-7ab4-42d0-9581-d9d0db36a500"],
 ". The expansion parameter here is, x = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     SuperscriptBox["m", "2"], 
     SuperscriptBox["M", "2"]], "."}], TraditionalForm]],ExpressionUUID->
  "c71bb542-0cd6-4f47-b9dc-a5e86f317ccc"]
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.734758934252224*^9, 3.73475900506793*^9}, {
   3.73475903762893*^9, 3.734759400008396*^9}, {3.734776343118161*^9, 
   3.7347764338536253`*^9}, {3.745163875570224*^9, 3.745163876434833*^9}, {
   3.745367670038086*^9, 
   3.745367670745414*^9}},ExpressionUUID->"8f53aaf4-e337-44c3-92ff-\
d5f1f4c3a2de"],

Cell[CellGroupData[{

Cell["Loading Packages :", "Section",
 CellChangeTimes->{{3.731309594470561*^9, 3.7313096306932077`*^9}, {
  3.745318252534129*^9, 
  3.745318256450288*^9}},ExpressionUUID->"455ae857-bd35-4277-b268-\
2dcc0d4453c3"],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 3.728122511768701*^9}},
 ExpressionUUID -> "10aa62d0-80a6-460f-b59a-7946b2efd598"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.7453182252888517`*^9, 3.745318235117008*^9}, 
   3.745318271219097*^9},ExpressionUUID->"037b28ee-7c0f-405e-a3fd-\
7c1b8ee725c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.745318294496614*^9, 3.745318341167096*^9}, {
  3.74531872050099*^9, 3.745318722468505*^9}},
 ExpressionUUID -> "d12b79c8-778e-4625-bdf0-b77d91948360"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm : ASPIRE", "Section",
 CellChangeTimes->{{3.745318370503214*^9, 
  3.745318378922233*^9}},ExpressionUUID->"0a51900e-9084-4db6-9378-\
f73c9ad7b769"],

Cell[CellGroupData[{

Cell["Evaluating Symanzik Polynomials :", "Subsection",
 CellChangeTimes->{{3.745318409915072*^9, 
  3.7453184283773003`*^9}},ExpressionUUID->"b6a4429e-1362-4bea-9d4b-\
d52a83262f93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "have", " ", "been", " ", "made", " ", "to", " ", "ensure",
     " ", "that", " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", 
    "correct", " ", "positive", " ", "sign"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"uf", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "p1"}], ")"}], "^", "2"}], "-", 
          RowBox[{"M", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "-", "p2"}], ")"}], "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"k", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", 
        RowBox[{"M", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{"M", "^", "2"}]}], ")"}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "\[Rule]", "x"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
   3.734759409694916*^9, 3.7347594876839542`*^9}, {3.734759529013505*^9, 
   3.7347595335715933`*^9}, {3.734772660549306*^9, 3.7347727963422623`*^9}, {
   3.7347728291105003`*^9, 3.734772852244432*^9}, {3.734772887605117*^9, 
   3.734772945661499*^9}, {3.734773048899699*^9, 3.7347730690134907`*^9}, {
   3.734773819597467*^9, 3.734773901629578*^9}, {3.734773947453492*^9, 
   3.734773965467824*^9}, {3.734774098028268*^9, 3.734774168490369*^9}, 
   3.7347758511556673`*^9, {3.745160395164596*^9, 3.745160395823876*^9}, 
   3.746193689113204*^9, {3.752418336906715*^9, 3.752418353537307*^9}, {
   3.752903464937832*^9, 3.752903468141324*^9}},
 ExpressionUUID -> "08f6325c-437c-46c4-86ae-117240148732"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "1", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.728123034438016*^9, 3.728187243028741*^9, 3.7281977015676947`*^9, 
   3.728202605754078*^9, 3.731311238994238*^9, 3.731311271274014*^9, {
   3.731311339539671*^9, 3.7313113592091217`*^9}, 3.731315222044526*^9, 
   3.731409238294615*^9, 3.731410168576838*^9, 3.7314102044283543`*^9, 
   3.733651628456855*^9, {3.733666018917987*^9, 3.733666042194357*^9}, 
   3.7336660759432783`*^9, 3.733666199952224*^9, 3.7336662654351473`*^9, {
   3.734759508079029*^9, 3.734759534723157*^9}, {3.734760209316867*^9, 
   3.734760228379753*^9}, {3.734772797340514*^9, 3.7347728137329683`*^9}, {
   3.734772854564281*^9, 3.734772861452794*^9}, {3.734772899684248*^9, 
   3.734772936509465*^9}, {3.734773070652093*^9, 3.734773091064937*^9}, {
   3.734773904841977*^9, 3.734773966490678*^9}, 3.734774137385129*^9, 
   3.734774169367215*^9, 3.7347742237923326`*^9, {3.734775861087735*^9, 
   3.734775866521579*^9}, 3.734776438821886*^9, 3.736661473665895*^9, 
   3.745160400357204*^9, {3.745163305338636*^9, 3.745163334886977*^9}, 
   3.7451639723331614`*^9, 3.7452273762999973`*^9, 3.745312999071455*^9, 
   3.745367705215489*^9, 3.746193199573935*^9, 3.7461936996728373`*^9, 
   3.747498885767446*^9, 3.747499068637241*^9, 3.747499139623192*^9, {
   3.752418332631871*^9, 3.752418355999988*^9}},
 ExpressionUUID -> "b96dd558-98f2-4094-bc27-f9bde28ca3b9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 3.7281239231734447`*^9}, 
   3.745367714943639*^9},ExpressionUUID->"cc9e733f-a871-4a80-827d-\
31189e18c7c0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AlphaVariables", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"Variables", "[", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}, {
   3.7347595607569857`*^9, 3.7347595836695147`*^9}, 3.745367717198255*^9},
 ExpressionUUID -> "e90db9cb-53af-4c5c-95cf-165d47022071"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"x", "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.734759585095934*^9, {3.734760209320539*^9, 3.734760228383603*^9}, {
   3.73477308371772*^9, 3.734773091067707*^9}, 3.7347741834329*^9, 
   3.73477422379556*^9, 3.7347758665242643`*^9, 3.73477643882491*^9, 
   3.7366614736690083`*^9, 3.7451604003597717`*^9, {3.745163305341443*^9, 
   3.745163334905779*^9}, 3.74516397233615*^9, 3.745227376303504*^9, 
   3.745312999074642*^9, 3.745367717676651*^9, 3.7453677696987257`*^9, 
   3.74619319964327*^9, 3.746193699706946*^9, 3.747498885802053*^9, 
   3.747499068700179*^9, 3.747499139656419*^9, 3.752418385823422*^9},
 ExpressionUUID -> "6c7e448b-d9ad-4946-8a98-e31c8bc8c873"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing G polynomial:", "Subsection",
 CellChangeTimes->{{3.72812457551089*^9, 3.728124596939144*^9}, {
  3.728124630972982*^9, 3.7281246346668367`*^9}, {3.745367784604785*^9, 
  3.745367786975493*^9}},ExpressionUUID->"f45343a5-4714-487e-a3c1-\
92f22a21d5c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["q", "2"], "\[Rule]", "1"}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
   3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
   3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
   3.7316529770414457`*^9, 3.731652979937437*^9}, {3.7347596357132072`*^9, 
   3.734759651025011*^9}, 3.745227320764388*^9},
 ExpressionUUID -> "2b09d678-5497-46eb-a1b7-f454243be184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  SuperscriptBox[
   RowBox[{"x", "[", "1", "]"}], "2"], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{
  3.7281246625864153`*^9, 3.728187251699046*^9, 3.728197702291101*^9, 
   3.728202606262274*^9, 3.731311239161031*^9, 3.7313112713169403`*^9, {
   3.731311339586823*^9, 3.7313113593034782`*^9}, 3.731315222107965*^9, 
   3.7314092383610353`*^9, 3.7314101686270113`*^9, 3.731410204471201*^9, 
   3.7336516285511847`*^9, {3.7336660189632998`*^9, 3.7336660422424726`*^9}, 
   3.73366607600196*^9, 3.7336661999865303`*^9, 3.733666265497612*^9, 
   3.734759651811961*^9, {3.734760209337434*^9, 3.734760228428545*^9}, 
   3.7347730910888453`*^9, 3.734774223815939*^9, 3.734775866546794*^9, 
   3.7347764388521347`*^9, 3.736661473697413*^9, 3.745160400387739*^9, {
   3.745163305375745*^9, 3.745163334936433*^9}, 3.745163972365837*^9, 
   3.745227376337463*^9, 3.745312999103238*^9, 3.745367794032648*^9, 
   3.746193199655388*^9, 3.746193699709979*^9, 3.747498885806567*^9, 
   3.747499068703774*^9, 3.747499139659781*^9, 3.752418390767765*^9},
 ExpressionUUID -> "cbbc54cb-7b0b-41d8-91d4-475c736259fa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating support vectors :", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
  3.731409153974925*^9, 3.731409155765921*^9}, {3.745367802231639*^9, 
  3.745367809265705*^9}},ExpressionUUID->"b18a13e4-dacb-432a-a6c4-\
3efd23e742c5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.745367812055244*^9, 3.7453678137591333`*^9}},
 ExpressionUUID -> "297f4395-d8ae-4828-a086-60df1c5862d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.73475965806809*^9, {
   3.7347602093567543`*^9, 3.734760228446896*^9}, 3.734773091112741*^9, 
   3.7347742238375607`*^9, 3.7347758665737753`*^9, 3.734776438894436*^9, 
   3.7366614737173977`*^9, 3.74516040041603*^9, {3.7451633054033747`*^9, 
   3.745163334955961*^9}, 3.745163972392321*^9, 3.7452273763555603`*^9, 
   3.745312999128921*^9, 3.745367817060761*^9, 3.746193199714861*^9, 
   3.746193699737773*^9, 3.747498885844069*^9, 3.747499068736775*^9, 
   3.7474991396884212`*^9, 3.7524183960256567`*^9},
 ExpressionUUID -> "de7096f2-c11b-43a5-893a-b5374921dcdf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Newton Polytope of the support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
   3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
   3.731409160501829*^9}, 
   3.745367827087006*^9},ExpressionUUID->"a8cb0e73-6b26-4f16-a35f-\
9b1fab87df12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 3.728124909579042*^9}},
 ExpressionUUID -> "3d60be12-6a42-4244-9c85-1b34e9491114"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "7", ",", "6"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73475966890309*^9, {3.7347602093594418`*^9, 3.734760228462578*^9}, 
   3.734773091139057*^9, 3.734774223856942*^9, 3.73477586659544*^9, 
   3.734776438925069*^9, 3.7366614737337713`*^9, 3.745160400438065*^9, {
   3.745163305427599*^9, 3.745163334974358*^9}, 3.745163972427164*^9, 
   3.745227376375386*^9, 3.745312999149486*^9, 3.7453678295076227`*^9, 
   3.746193199779255*^9, 3.746193699766776*^9, 3.747498885877594*^9, 
   3.7474990687716217`*^9, 3.747499139721051*^9, 3.752418398921331*^9},
 ExpressionUUID -> "3ecf64e1-191a-4e1e-ae8c-c8526bcceafd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding normals to the faces of Newton Polytope:", "Subsubsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
   3.731409165958394*^9, 3.731409168053681*^9}, 
   3.745367854186427*^9},ExpressionUUID->"19511a36-ee94-4fc9-a778-\
9cd62846f235"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 3.73131133368766*^9}},
 ExpressionUUID -> "f902f3b1-3a3f-493b-b5f9-c742e6e93c04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", "Null", 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.734759679052577*^9, {3.7347602093890543`*^9, 3.734760228506156*^9}, 
   3.7347730912672*^9, 3.73477422390373*^9, 3.734775866654084*^9, 
   3.734776438982576*^9, 3.736661473805965*^9, 3.745160400520059*^9, {
   3.745163305508177*^9, 3.745163335046432*^9}, 3.7451639725115347`*^9, 
   3.745227376446165*^9, 3.7453129992246437`*^9, 3.74536785815637*^9, 
   3.746193200100472*^9, 3.7461936998267603`*^9, 3.747498885918687*^9, 
   3.747499068810635*^9, 3.747499139759882*^9, 3.7524184025287123`*^9},
 ExpressionUUID -> "23e5079a-39ff-43b2-afbc-2340c2c0527e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminating multiple instances of equivalent scalings:", "Subsection",
 CellChangeTimes->{{3.731314356684156*^9, 3.731314367722736*^9}, 
   3.734759708688789*^9, 
   3.745367872032576*^9},ExpressionUUID->"5ff3f2a8-7cb7-4898-bf89-\
273cbb8986a9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regAllsectors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"UniqueRegion", "[", 
        RowBox[{
         RowBox[{"AllRegionsOrigin", "[", 
          RowBox[{"[", "#", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "AllRegionsOrigin", "]"}], "]"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Regions", "=", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"regAllsectors", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "=", 
         RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
    "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.731310893152093*^9, 3.7313108931593018`*^9}, {
   3.731311365155087*^9, 3.731311423425994*^9}, {3.7313114575941753`*^9, 
   3.731311528409937*^9}, {3.731314225396731*^9, 3.731314314311007*^9}, {
   3.731409217851866*^9, 3.731409242113805*^9}, 3.734759708689207*^9, {
   3.734759765351757*^9, 3.734759787591658*^9}, {3.7347598276378193`*^9, 
   3.734759927108995*^9}, {3.736661455058577*^9, 3.7366614686980867`*^9}, {
   3.745312980312153*^9, 3.745312994272966*^9}, {3.745367874927459*^9, 
   3.7453678865606937`*^9}},
 ExpressionUUID -> "1263322f-ab37-4aef-b769-efde9546d8d3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.734759930514431*^9, {3.734760209403112*^9, 3.734760228523077*^9}, 
   3.734773091289694*^9, 3.7347742239278793`*^9, 3.734775866677678*^9, 
   3.734776439005711*^9, 3.736661473823305*^9, 3.745160400555929*^9, {
   3.745163305532075*^9, 3.74516333506479*^9}, 3.7451639725346212`*^9, 
   3.745227376463509*^9, 3.7453129992442417`*^9, 3.745367889332609*^9, 
   3.746193200123391*^9, 3.746193699855311*^9, 3.74749888595396*^9, 
   3.7474990688890057`*^9, 3.747499139788781*^9, 3.75241840669342*^9},
 ExpressionUUID -> "a6373005-dadd-413e-9383-68d59650ffb3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Classification of obtained regions as scaleless or scaleful :\
\>", "Section",
 CellChangeTimes->{{3.745318629775742*^9, 
  3.745318655444894*^9}},ExpressionUUID->"1bdd2cac-db90-4606-9d93-\
4a1b9ca39546"],

Cell[CellGroupData[{

Cell["Scalings obtained from bottom facets of Newton Polytope:", "Subsection",
 CellChangeTimes->{{3.745318775562014*^9, 3.745318817957917*^9}, {
  3.745318877804669*^9, 
  3.745318897248475*^9}},ExpressionUUID->"08f23a5b-1bdc-4833-84b6-\
e1dee0b7884e"],

Cell[CellGroupData[{

Cell["Scaling : {0, 0, 0}", "Subsubsection",
 CellChangeTimes->{{3.74536793359385*^9, 
  3.745367935320651*^9}},ExpressionUUID->"d31f899d-a5b1-4eed-93fd-\
2d74be4df3ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.74516051268496*^9, 3.7451605307444677`*^9}, {
   3.7451633629762*^9, 3.7451633702887077`*^9}, 3.745163401456133*^9, {
   3.745163787903243*^9, 3.745163788828422*^9}, {3.7453679107440643`*^9, 
   3.7453679182824993`*^9}},
 ExpressionUUID -> "46be78d0-3b98-4fd3-88fa-1a406b7844f6"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745160532061648*^9, {3.745163279838497*^9, 3.74516333508738*^9}, 
   3.7451634028928423`*^9, {3.745163769299059*^9, 3.745163816990313*^9}, 
   3.745163931551907*^9, 3.7451639726062803`*^9, 3.745168662040905*^9, 
   3.745227376486863*^9, 3.745312999270151*^9, {3.745367913492832*^9, 
   3.745367918758381*^9}, 3.7461932001438637`*^9, 3.746193699881171*^9, 
   3.747498885990951*^9, 3.747499068923717*^9, 3.747499139852335*^9},
 ExpressionUUID -> "cd5955fd-264d-4cde-92f4-672b39e33ee5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160532061648*^9, {3.745163279838497*^9, 3.74516333508738*^9}, 
   3.7451634028928423`*^9, {3.745163769299059*^9, 3.745163816990313*^9}, 
   3.745163931551907*^9, 3.7451639726062803`*^9, 3.745168662040905*^9, 
   3.745227376486863*^9, 3.745312999270151*^9, {3.745367913492832*^9, 
   3.745367918758381*^9}, 3.7461932001438637`*^9, 3.746193699881171*^9, 
   3.747498885990951*^9, 3.747499068923717*^9, 3.747499139878182*^9},
 ExpressionUUID -> "cd5955fd-264d-4cde-92f4-672b39e33ee5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["F ", {0, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160532061648*^9, {3.745163279838497*^9, 3.74516333508738*^9}, 
   3.7451634028928423`*^9, {3.745163769299059*^9, 3.745163816990313*^9}, 
   3.745163931551907*^9, 3.7451639726062803`*^9, 3.745168662040905*^9, 
   3.745227376486863*^9, 3.745312999270151*^9, {3.745367913492832*^9, 
   3.745367918758381*^9}, 3.7461932001438637`*^9, 3.746193699881171*^9, 
   3.747498885990951*^9, 3.747499068923717*^9, 3.7474991398794622`*^9},
 ExpressionUUID -> "cd5955fd-264d-4cde-92f4-672b39e33ee5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745160532061648*^9, {3.745163279838497*^9, 3.74516333508738*^9}, 
   3.7451634028928423`*^9, {3.745163769299059*^9, 3.745163816990313*^9}, 
   3.745163931551907*^9, 3.7451639726062803`*^9, 3.745168662040905*^9, 
   3.745227376486863*^9, 3.745312999270151*^9, {3.745367913492832*^9, 
   3.745367918758381*^9}, 3.7461932001438637`*^9, 3.746193699881171*^9, 
   3.747498885990951*^9, 3.747499068923717*^9, 3.747499139880349*^9},
 ExpressionUUID -> "cd5955fd-264d-4cde-92f4-672b39e33ee5"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745160532061648*^9, {3.745163279838497*^9, 3.74516333508738*^9}, 
   3.7451634028928423`*^9, {3.745163769299059*^9, 3.745163816990313*^9}, 
   3.745163931551907*^9, 3.7451639726062803`*^9, 3.745168662040905*^9, 
   3.745227376486863*^9, 3.745312999270151*^9, {3.745367913492832*^9, 
   3.745367918758381*^9}, 3.7461932001438637`*^9, 3.746193699881171*^9, 
   3.747498885990951*^9, 3.747499068923717*^9, 3.7474991398811197`*^9},
 ExpressionUUID -> "cd5955fd-264d-4cde-92f4-672b39e33ee5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {0,-1,-1}", "Subsubsection",
 CellChangeTimes->{{3.7453679411669407`*^9, 3.745367954451249*^9}, {
  3.746193264364094*^9, 3.746193287573978*^9}, {3.747498633928689*^9, 
  3.747498637175458*^9}},
 ExpressionUUID -> "7db8809c-25a8-453f-b4c2-d39799231d3c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"uf1", "=", 
  RowBox[{"UF", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "p1"}], ")"}], "2"], "-", 
       SuperscriptBox["M", "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "p2"}], ")"}], "2"], "-", 
       SuperscriptBox["m", "2"]}], ",", 
      RowBox[{"k", "^", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", 
       RowBox[{"M", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", 
       RowBox[{"m", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{"p1", " ", "p2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "^", "2"}], "+", 
          RowBox[{"M", "^", "2"}]}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"M", "^", "2"}], "\[Rule]", "1"}], ",", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "\[Rule]", "x"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7451605437612658`*^9, 3.745160558633589*^9}, 
   3.745160591834546*^9, {3.745160698076489*^9, 3.745160707494376*^9}, {
   3.745163423920803*^9, 3.745163433536043*^9}, 3.7451638280015497`*^9, {
   3.745367957170656*^9, 3.7453679607966948`*^9}, {3.7461932689289503`*^9, 
   3.746193291736205*^9}, {3.747498755922391*^9, 3.747498757361051*^9}, {
   3.7474987877392197`*^9, 3.747498876024129*^9}, {3.747499034182582*^9, 
   3.7474990482640333`*^9}, {3.747499112405036*^9, 3.747499130150979*^9}},
 ExpressionUUID -> "36f720f8-35d3-4013-b7f2-99bede7ae1ff"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.7451605594383783`*^9, 3.745160592535531*^9, 3.745160708577673*^9, {
   3.745163284254429*^9, 3.7451633351122704`*^9}, 3.745163435526132*^9, {
   3.7451638229869537`*^9, 3.74516383020042*^9}, 3.74516393516394*^9, 
   3.7451639726358347`*^9, 3.745168666396256*^9, 3.745227376512321*^9, 
   3.7453129992939587`*^9, 3.7453679613086767`*^9, 3.74619320016831*^9, {
   3.7461932820495453`*^9, 3.7461932924341793`*^9}, 3.746193699944888*^9, 
   3.7474988860297947`*^9, 3.747499068961828*^9, 3.747499139911089*^9},
 ExpressionUUID -> "55d55a98-b03b-461d-9f0f-68c319fa7d4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {0, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451605594383783`*^9, 3.745160592535531*^9, 3.745160708577673*^9, {
   3.745163284254429*^9, 3.7451633351122704`*^9}, 3.745163435526132*^9, {
   3.7451638229869537`*^9, 3.74516383020042*^9}, 3.74516393516394*^9, 
   3.7451639726358347`*^9, 3.745168666396256*^9, 3.745227376512321*^9, 
   3.7453129992939587`*^9, 3.7453679613086767`*^9, 3.74619320016831*^9, {
   3.7461932820495453`*^9, 3.7461932924341793`*^9}, 3.746193699944888*^9, 
   3.7474988860297947`*^9, 3.747499068961828*^9, 3.747499139911769*^9},
 ExpressionUUID -> "55d55a98-b03b-461d-9f0f-68c319fa7d4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {0, -1, 0, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451605594383783`*^9, 3.745160592535531*^9, 3.745160708577673*^9, {
   3.745163284254429*^9, 3.7451633351122704`*^9}, 3.745163435526132*^9, {
   3.7451638229869537`*^9, 3.74516383020042*^9}, 3.74516393516394*^9, 
   3.7451639726358347`*^9, 3.745168666396256*^9, 3.745227376512321*^9, 
   3.7453129992939587`*^9, 3.7453679613086767`*^9, 3.74619320016831*^9, {
   3.7461932820495453`*^9, 3.7461932924341793`*^9}, 3.746193699944888*^9, 
   3.7474988860297947`*^9, 3.747499068961828*^9, 3.747499139913166*^9},
 ExpressionUUID -> "55d55a98-b03b-461d-9f0f-68c319fa7d4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "2", "]"}]}], "-", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.747498886033442*^9, 3.747499068969431*^9, 
  3.747499139914459*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}], "-", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "1", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.747498886033442*^9, 3.747499068969431*^9, 
  3.74749913991536*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7451605594383783`*^9, 3.745160592535531*^9, 3.745160708577673*^9, {
   3.745163284254429*^9, 3.7451633351122704`*^9}, 3.745163435526132*^9, {
   3.7451638229869537`*^9, 3.74516383020042*^9}, 3.74516393516394*^9, 
   3.7451639726358347`*^9, 3.745168666396256*^9, 3.745227376512321*^9, 
   3.7453129992939587`*^9, 3.7453679613086767`*^9, 3.74619320016831*^9, {
   3.7461932820495453`*^9, 3.7461932924341793`*^9}, 3.746193699944888*^9, 
   3.7474988860297947`*^9, 3.747499068961828*^9, 3.747499139916122*^9},
 ExpressionUUID -> "55d55a98-b03b-461d-9f0f-68c319fa7d4a"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.7451605594383783`*^9, 3.745160592535531*^9, 3.745160708577673*^9, {
   3.745163284254429*^9, 3.7451633351122704`*^9}, 3.745163435526132*^9, {
   3.7451638229869537`*^9, 3.74516383020042*^9}, 3.74516393516394*^9, 
   3.7451639726358347`*^9, 3.745168666396256*^9, 3.745227376512321*^9, 
   3.7453129992939587`*^9, 3.7453679613086767`*^9, 3.74619320016831*^9, {
   3.7461932820495453`*^9, 3.7461932924341793`*^9}, 3.746193699944888*^9, 
   3.7474988860297947`*^9, 3.747499068961828*^9, 3.7474991399166613`*^9},
 ExpressionUUID -> "55d55a98-b03b-461d-9f0f-68c319fa7d4a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Scalings obtained from the top facets of Newton Polytope :\
\>", "Subsection",
 CellChangeTimes->{{3.745319145821621*^9, 3.745319165924518*^9}, {
  3.745480282834124*^9, 3.745480285089829*^9}, {3.74749873607101*^9, 
  3.747498739032037*^9}},
 ExpressionUUID -> "6c331a06-6030-4065-b299-b9e39b1f9156"],

Cell[CellGroupData[{

Cell["Scaling : {0, -1, 0}", "Subsubsection",
 CellChangeTimes->{{3.7453679988453493`*^9, 3.745368007021338*^9}, {
  3.74536809767092*^9, 
  3.7453681000821667`*^9}},ExpressionUUID->"95e8311a-bf86-4d9f-8d50-\
9f4de32cb472"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745160578196546*^9, 3.7451606079301233`*^9}, {
   3.745160644332286*^9, 3.745160646273123*^9}, {3.745163447856875*^9, 
   3.7451634550249033`*^9}, 3.7451638360304832`*^9, {3.7453679798986893`*^9, 
   3.745367984923141*^9}, {3.745368106975115*^9, 3.745368109455*^9}},
 ExpressionUUID -> "d64a79c3-dea7-45d1-8ca6-04fd5104430c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368112088747*^9, 3.7461932001922913`*^9, 3.746193699976878*^9, 
   3.747498886070794*^9, 3.747499069006069*^9, 3.747499139949004*^9},
 ExpressionUUID -> "34172752-8526-47c8-bfe5-eb9844b0f430"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, -1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368112088747*^9, 3.7461932001922913`*^9, 3.746193699976878*^9, 
   3.747498886070794*^9, 3.747499069006069*^9, 3.7474991399497232`*^9},
 ExpressionUUID -> "34172752-8526-47c8-bfe5-eb9844b0f430"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {0, -1, 0, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368112088747*^9, 3.7461932001922913`*^9, 3.746193699976878*^9, 
   3.747498886070794*^9, 3.747499069006069*^9, 3.7474991399510517`*^9},
 ExpressionUUID -> "34172752-8526-47c8-bfe5-eb9844b0f430"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368112088747*^9, 3.7461932001922913`*^9, 3.746193699976878*^9, 
   3.747498886070794*^9, 3.747499069006069*^9, 3.747499139952187*^9},
 ExpressionUUID -> "34172752-8526-47c8-bfe5-eb9844b0f430"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368112088747*^9, 3.7461932001922913`*^9, 3.746193699976878*^9, 
   3.747498886070794*^9, 3.747499069006069*^9, 3.747499139952976*^9},
 ExpressionUUID -> "34172752-8526-47c8-bfe5-eb9844b0f430"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling : {-1, -1, -1}", "Subsubsection",
 CellChangeTimes->{{3.7453679988453493`*^9, 3.745368007021338*^9}, {
  3.7453681258801823`*^9, 
  3.745368130482767*^9}},ExpressionUUID->"97655104-25e6-48ba-a5ba-\
2a70f7e3a32f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Scalecheck", "[", 
  RowBox[{
   RowBox[{"Reg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"Reg", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745160578196546*^9, 3.7451606079301233`*^9}, {
   3.745160644332286*^9, 3.745160646273123*^9}, {3.745163447856875*^9, 
   3.7451634550249033`*^9}, 3.7451638360304832`*^9, {3.7453679798986893`*^9, 
   3.745367984923141*^9}, {3.7453681370374737`*^9, 3.7453681414021673`*^9}},
 ExpressionUUID -> "1a221125-f1ad-44c5-bb4b-062b060a0a01"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368143135524*^9, 3.74619320021541*^9, 3.7461937000059967`*^9, 
   3.74749888611147*^9, 3.747499069042835*^9, 3.74749913999164*^9},
 ExpressionUUID -> "d995e7e5-68d3-4091-a7ae-b5ee303f710a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368143135524*^9, 3.74619320021541*^9, 3.7461937000059967`*^9, 
   3.74749888611147*^9, 3.747499069042835*^9, 3.7474991399924173`*^9},
 ExpressionUUID -> "d995e7e5-68d3-4091-a7ae-b5ee303f710a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-2, -2, -1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368143135524*^9, 3.74619320021541*^9, 3.7461937000059967`*^9, 
   3.74749888611147*^9, 3.747499069042835*^9, 3.74749913999378*^9},
 ExpressionUUID -> "d995e7e5-68d3-4091-a7ae-b5ee303f710a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368143135524*^9, 3.74619320021541*^9, 3.7461937000059967`*^9, 
   3.74749888611147*^9, 3.747499069042835*^9, 3.747499139994308*^9},
 ExpressionUUID -> "d995e7e5-68d3-4091-a7ae-b5ee303f710a"],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.74516061200208*^9, 3.7451606613227167`*^9, {3.745163305613896*^9, 
   3.745163335183242*^9}, 3.745163455738475*^9, 3.745163836748907*^9, 
   3.7451639383746443`*^9, 3.745163972663701*^9, 3.7451686694829597`*^9, 
   3.745227376538838*^9, 3.745312999318449*^9, 3.745367985636245*^9, 
   3.745368143135524*^9, 3.74619320021541*^9, 3.7461937000059967`*^9, 
   3.74749888611147*^9, 3.747499069042835*^9, 3.747499139994728*^9},
 ExpressionUUID -> "d995e7e5-68d3-4091-a7ae-b5ee303f710a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 186, 3, 26, "Chapter"],
Cell[746, 25, 2604, 81, 103, "Text"],
Cell[CellGroupData[{
Cell[3375, 110, 214, 4, 82, "Section"],
Cell[3592, 116, 234, 4, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3863, 125, 198, 3, 82, "Section"],
Cell[4064, 130, 22177, 591, 1978, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26278, 726, 163, 3, 82, "Section"],
Cell[CellGroupData[{
Cell[26466, 733, 183, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[26674, 740, 2346, 60, 64, "Input"],
Cell[29023, 802, 1936, 38, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31008, 846, 221, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[31254, 853, 1480, 43, 64, "Input"],
Cell[32737, 898, 1503, 31, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34289, 935, 270, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[34584, 943, 735, 18, 46, "Input"],
Cell[35322, 963, 1504, 30, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36875, 999, 271, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[37171, 1007, 870, 24, 64, "Input"],
Cell[38044, 1033, 1667, 32, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39760, 1071, 317, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[40102, 1080, 221, 4, 41, "Input"],
Cell[40326, 1086, 2141, 45, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42504, 1136, 276, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[42805, 1144, 1229, 34, 130, "Input"],
Cell[44037, 1180, 3655, 94, 64, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47753, 1281, 251, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[48029, 1289, 1668, 41, 64, "Input"],
Cell[49700, 1332, 2554, 70, 93, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52315, 1409, 214, 5, 82, "Section"],
Cell[CellGroupData[{
Cell[52554, 1418, 253, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[52832, 1426, 169, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[53026, 1433, 1219, 33, 64, "Input"],
Cell[CellGroupData[{
Cell[54270, 1470, 562, 8, 23, "Print"],
Cell[54835, 1480, 718, 14, 23, "Print"],
Cell[55556, 1496, 731, 14, 23, "Print"],
Cell[56290, 1512, 715, 13, 23, "Print"],
Cell[57008, 1527, 553, 8, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57622, 1542, 269, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[57916, 1550, 2587, 72, 89, "Input"],
Cell[CellGroupData[{
Cell[60528, 1626, 642, 9, 23, "Print"],
Cell[61173, 1637, 842, 17, 23, "Print"],
Cell[62018, 1656, 853, 17, 23, "Print"]
}, Open  ]],
Cell[62886, 1676, 462, 15, 46, "Output"],
Cell[63351, 1693, 685, 21, 46, "Output"],
Cell[CellGroupData[{
Cell[64061, 1718, 795, 14, 23, "Print"],
Cell[64859, 1734, 633, 9, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65565, 1751, 310, 6, 32, "Subsection"],
Cell[CellGroupData[{
Cell[65900, 1761, 223, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[66148, 1769, 1242, 33, 64, "Input"],
Cell[CellGroupData[{
Cell[67415, 1806, 560, 8, 23, "Print"],
Cell[67978, 1816, 740, 15, 23, "Print"],
Cell[68721, 1833, 773, 16, 23, "Print"],
Cell[69497, 1851, 713, 13, 23, "Print"],
Cell[70213, 1866, 549, 8, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70823, 1881, 226, 4, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[71074, 1889, 1295, 35, 64, "Input"],
Cell[CellGroupData[{
Cell[72394, 1928, 557, 8, 23, "Print"],
Cell[72954, 1938, 782, 17, 23, "Print"],
Cell[73739, 1957, 812, 18, 23, "Print"],
Cell[74554, 1977, 711, 13, 23, "Print"],
Cell[75268, 1992, 547, 8, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/SudakovNonPlanarP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    208093,       6042]
NotebookOptionsPosition[    205527,       5950]
NotebookOutlinePosition[    205935,       5966]
CellTagsIndexPosition[    205892,       5963]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Example : Non-planar two loop diagram in Sudakov limit\
\>", "Title",
 CellChangeTimes->{{3.7228339539484987`*^9, 3.722834002350849*^9}, {
   3.7228340597290087`*^9, 3.722834077093857*^9}, {3.723356536716668*^9, 
   3.723356552750582*^9}, 3.75215540268532*^9, {3.7522972360048647`*^9, 
   3.752297262979864*^9}}],

Cell[CellGroupData[{

Cell["Finding out the Symanzik Polynomials, U and F :", "Section",
 CellChangeTimes->{{3.722834386267066*^9, 3.722834429274197*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "UF`"}], " "}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "asy2.m"}]}], "Input",
 CellChangeTimes->{{3.722834921427322*^9, 3.7228350044612303`*^9}, {
  3.722835040327033*^9, 3.722835050997019*^9}, {3.72335280998143*^9, 
  3.723352822379871*^9}, {3.752155419594588*^9, 3.752155423114935*^9}, {
  3.752156380692104*^9, 3.752156386244832*^9}, {3.7529036462954187`*^9, 
  3.752903647416006*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.752156836665475*^9, 3.7521568389768143`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "have", " ", "been", " ", "made", " ", "to", " ", "ensure",
     " ", "that", " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", 
    "correct", " ", "positive", " ", "sign"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"uf", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "l"}], ")"}], "^", "2"}], "-", 
          RowBox[{"2", " ", "p1", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "l"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "l"}], ")"}], "^", "2"}], "-", 
          RowBox[{"2", " ", "p2", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "l"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"2", " ", "p1", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", "^", "2"}], "-", 
          RowBox[{"2", " ", "p2", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Q", "^", "2"}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "\[Rule]", "x"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7228349238847847`*^9, 3.722834926112064*^9}, 
   3.722835100382756*^9, 3.723352892510958*^9, {3.752155468777426*^9, 
   3.752155481149559*^9}, {3.752226717722335*^9, 3.752226730029586*^9}, 
   3.752717840065411*^9, {3.752903490636257*^9, 3.752903493622375*^9}}],

Cell["\<\
Variables for UF: {k, l, m, p1, p2}\
\>", "Print",
 CellChangeTimes->{3.752156938711218*^9, 3.75215728874792*^9, 
  3.752226738061651*^9, 3.7525534358004704`*^9, 3.7525542932173758`*^9, 
  3.752717842408127*^9, 3.752903571600831*^9, 3.752903753149807*^9, 
  3.7537816803465347`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.722835104696445*^9, 3.722837977919853*^9, 3.722838066751008*^9, 
   3.722843023891283*^9, 3.722928327852137*^9, 3.722929169764318*^9, {
   3.722929366657178*^9, 3.722929390017363*^9}, 3.722929885386899*^9, 
   3.723189714212352*^9, 3.723352898037393*^9, 3.723356513479304*^9, 
   3.75215548238631*^9, 3.752155953745027*^9, 3.752156052803748*^9, 
   3.752156225430793*^9, 3.752156938742879*^9, 3.752157288779276*^9, 
   3.752226738087267*^9, 3.752553435824263*^9, 3.7525542932763777`*^9, 
   3.752717842445047*^9, 3.75290357166108*^9, 3.7529037531769876`*^9, 
   3.7537816803810453`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{"U", "=", 
   RowBox[{"uf", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"F", "=", 
   RowBox[{"uf", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.7228353898034077`*^9, 3.722835467534136*^9}, {
   3.752553335411561*^9, 3.752553494516626*^9}, 3.752553542509672*^9, {
   3.752553940675685*^9, 3.752553956849544*^9}, {3.7537816656820717`*^9, 
   3.753781671935714*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}]}]], "Output",
 CellChangeTimes->{3.722835414775017*^9, 3.722835469908021*^9, 
  3.722837981631256*^9, 3.722838066793128*^9, 3.722843024006673*^9, 
  3.722928327863433*^9, 3.722929169867307*^9, 3.722929366687823*^9, 
  3.722929885441618*^9, 3.72318971427802*^9, 3.723352907233295*^9, 
  3.723356513519358*^9, 3.752155488036445*^9, 3.752155953799588*^9, 
  3.752156052888958*^9, 3.752156225504722*^9, 3.752156938913286*^9, 
  3.7521572888019323`*^9, 3.752226738117524*^9, 3.752553418776326*^9, 
  3.75255349583321*^9, 3.7525535452807302`*^9, 3.752554293339231*^9, 
  3.752717849437779*^9, 3.752903571667035*^9, 3.752903753193118*^9, 
  3.753781680415897*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "5", "]"}], "2"], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "6", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.722835414775017*^9, 3.722835469908021*^9, 
  3.722837981631256*^9, 3.722838066793128*^9, 3.722843024006673*^9, 
  3.722928327863433*^9, 3.722929169867307*^9, 3.722929366687823*^9, 
  3.722929885441618*^9, 3.72318971427802*^9, 3.723352907233295*^9, 
  3.723356513519358*^9, 3.752155488036445*^9, 3.752155953799588*^9, 
  3.752156052888958*^9, 3.752156225504722*^9, 3.752156938913286*^9, 
  3.7521572888019323`*^9, 3.752226738117524*^9, 3.752553418776326*^9, 
  3.75255349583321*^9, 3.7525535452807302`*^9, 3.752554293339231*^9, 
  3.752717849437779*^9, 3.752903571667035*^9, 3.752903753193118*^9, 
  3.753781680417472*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"\[IndentingNewLine]", 
   RowBox[{"AlphaVariables", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"Variables", "[", 
        RowBox[{"uf", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}]}]}], 
  TraditionalForm]], "Input",
 CellChangeTimes->{{3.722835122745984*^9, 3.722835201204563*^9}, {
  3.722835535178196*^9, 3.722835539626348*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "3", "]"}], ",", 
   RowBox[{"x", "[", "4", "]"}], ",", 
   RowBox[{"x", "[", "5", "]"}], ",", 
   RowBox[{"x", "[", "6", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7228352025375433`*^9, 3.722835541936879*^9, 
  3.7228379868555183`*^9, 3.722838066830613*^9, 3.722843024111493*^9, 
  3.722928327974666*^9, 3.722929169942074*^9, 3.72292936671911*^9, 
  3.722929885527739*^9, 3.723189714365096*^9, 3.723352915361453*^9, 
  3.723356513571768*^9, 3.75215549283828*^9, 3.752155953915147*^9, 
  3.752156053041154*^9, 3.752156226678201*^9, 3.752156938918379*^9, 
  3.752157288808271*^9, 3.752226738123232*^9, 3.752554293344455*^9, 
  3.752717855885502*^9, 3.752903571732663*^9, 3.752903753197925*^9, 
  3.753781680420896*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives of F with respect to alpha parameters:", "Subtitle",
 CellChangeTimes->{{3.723189564940287*^9, 3.723189593230688*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "1"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "1", "]"}]}], "]"}]}], " ", ";"}], "            ", 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "2"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "2", "]"}]}], "]"}]}], ";"}], "           ", 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "3"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "3", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "4"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "4", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "5"], "=", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", 
       RowBox[{"x", "[", "5", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["F", "6"], "=", 
    RowBox[{"D", "[", 
     RowBox[{"F", ",", 
      RowBox[{"x", "[", "6", "]"}]}], "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{
  3.722836118962399*^9, {3.722836480522983*^9, 3.722836827348332*^9}, {
   3.722836858115449*^9, 3.722836895554323*^9}, {3.722837107505892*^9, 
   3.7228371294570093`*^9}, {3.723352946539824*^9, 3.723353047017481*^9}, {
   3.752155497619565*^9, 3.752155518159835*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Grobner Basis elements of Landau Equations :", "Title",
 CellChangeTimes->{{3.722837729213393*^9, 3.722837797709833*^9}, {
  3.722931795337586*^9, 3.722931795954891*^9}, {3.723189296835596*^9, 
  3.723189298585182*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"Gb", "=", 
   RowBox[{
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", ",", 
        SubscriptBox["F", "1"], ",", 
        SubscriptBox["F", "2"], ",", 
        SubscriptBox["F", "3"], ",", 
        SubscriptBox["F", "4"], ",", 
        SubscriptBox["F", "5"], ",", 
        SubscriptBox["F", "6"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], ",", 
        RowBox[{"x", "[", "2", "]"}], ",", 
        RowBox[{"x", "[", "3", "]"}], ",", 
        RowBox[{"x", "[", "4", "]"}], ",", 
        RowBox[{"x", "[", "5", "]"}], ",", 
        RowBox[{"x", "[", "6", "]"}]}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], TraditionalForm]], "Input",
 CellChangeTimes->{
  3.722837786198927*^9, {3.722837857323566*^9, 3.722837892422553*^9}, {
   3.722837926543071*^9, 3.722837930883264*^9}, {3.723353060071512*^9, 
   3.723353114496337*^9}, {3.752155529362124*^9, 3.752155540203026*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["Q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["Q", "2"], "-", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"x", "[", "6", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["Q", "2"], "-", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["Q", "2"], "-", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["Q", "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["Q", "2"], "-", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"x", "[", "6", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["Q", "2"]}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"x", "[", "5", "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["Q", "2"]}], " ", 
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"x", "[", "5", "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "5", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "6", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "4", "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
             RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["Q", "4"]}], " ", 
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         SuperscriptBox[
          RowBox[{"x", "[", "6", "]"}], "2"]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "11"}], " ", 
       SuperscriptBox["Q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "4"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"87", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"44", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"43", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"x", "[", "5", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29", " ", 
                RowBox[{"x", "[", "4", "]"}]}], "-", 
               RowBox[{"10", " ", 
                RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "4", "]"}], "-", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "x"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "22"}], " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"17", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"x", "[", "4", "]"}]}], "+", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "5", "]"}], "2"], "-", 
            RowBox[{"38", " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"x", "[", "3", "]"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
            RowBox[{"57", " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
            RowBox[{"22", " ", 
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "5", "]"}], "+", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "16"}], " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"x", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["Q", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"13", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "5", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"41", " ", 
              RowBox[{"x", "[", "4", "]"}]}], "-", 
             RowBox[{"13", " ", 
              RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"112", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "-", 
          RowBox[{"55", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"169", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
          RowBox[{"202", " ", 
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"11", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"x", "[", "3", "]"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"22", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"79", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "-", 
          RowBox[{"13", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["Q", "6"], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "6", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "5", "]"}], "3"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "5", "]"}], "2"], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"x", "[", "3", "]"}]}], "+", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "6", "]"}], "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "5", "]"}], "2"], "+", 
            RowBox[{"4", " ", 
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "+", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "3"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", 
              RowBox[{"x", "[", "3", "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "-", 
             RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"8", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "+", 
             RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "5", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"x", "[", "5", "]"}]}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", 
     RowBox[{"x", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"x", "[", "3", "]"}]}], "+", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"x", "[", "3", "]"}]}], "+", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "4", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "3"], "+", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{"x", "[", "5", "]"}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "5", "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"x", "[", "3", "]"}]}], "+", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}]}], "-", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "3", "]"}], "2"], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"x", "[", "5", "]"}]}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "52"}], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              RowBox[{"x", "[", "3", "]"}]}], "+", 
             RowBox[{"17", " ", 
              RowBox[{"x", "[", "4", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"28", " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"13", " ", 
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"x", "[", "3", "]"}]}], "+", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              RowBox[{"x", "[", "3", "]"}]}], "+", 
             RowBox[{"13", " ", 
              RowBox[{"x", "[", "4", "]"}]}]}], ")"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"51", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"85", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"76", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"x", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "41"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "+", 
       RowBox[{"69", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"56", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "44"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], "-", 
          RowBox[{"55", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"69", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"69", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"19", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"93", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"76", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "-", 
             RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{"81", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "49"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"51", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"58", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
          RowBox[{"44", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"-", "x"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"x", "[", "6", "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "4", "]"}], "3"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "4", "]"}], "2"], " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"x", "[", "2", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "5", "]"}], "2"]}], "-", 
            RowBox[{"9", " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "5", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"x", "[", "4", "]"}], " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "2", "]"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "4"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"x", "[", "5", "]"}]}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
       RowBox[{"41", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "-", 
       RowBox[{"28", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"336", " ", 
              RowBox[{"x", "[", "2", "]"}]}], "+", 
             RowBox[{"188", " ", 
              RowBox[{"x", "[", "3", "]"}]}], "+", 
             RowBox[{"359", " ", 
              RowBox[{"x", "[", "4", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "63"}], " ", 
              RowBox[{"x", "[", "2", "]"}]}], "+", 
             RowBox[{"x", "[", "3", "]"}], "+", 
             RowBox[{"66", " ", 
              RowBox[{"x", "[", "4", "]"}]}]}], ")"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"238", " ", 
           RowBox[{"x", "[", "2", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"325", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "-", 
          RowBox[{"93", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"21", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"94", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"66", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"213", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "28"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"234", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "-", 
          RowBox[{"11", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"13", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "4"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "5", "]"}], "2"], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"x", "[", "2", "]"}]}], "+", 
             RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{"23", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "5", "]"}], "2"], "-", 
          RowBox[{"35", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "x"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", "3", "]"}]}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", "5", "]"}], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"x", "[", "4", "]"}]}], "-", 
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"x", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           RowBox[{"x", "[", "2", "]"}]}], "+", 
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "5", "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"100", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"]}], "-", 
       RowBox[{"367", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "-", 
       RowBox[{"56", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{"71", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "41"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
          RowBox[{"444", " ", 
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"91", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", 
              RowBox[{"x", "[", "4", "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", 
           RowBox[{"x", "[", "2", "]"}]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "-", 
          RowBox[{"163", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "-", 
          RowBox[{"57", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "115"}], " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"31", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "-", 
          RowBox[{"157", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"31", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"42", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{"168", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "x"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"x", "[", "2", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"x", "[", "4", "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"x", "[", "6", "]"}], "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "4"], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "3"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "3"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"x", "[", "5", "]"}]}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"x", "[", "5", "]"}]}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "48"}], " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"49", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "447"}], " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"436", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "-", 
          RowBox[{"269", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"376", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "3"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"17", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "337"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "4"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "-", 
          RowBox[{"61", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"288", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"733", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"87", " ", 
              RowBox[{"x", "[", "3", "]"}]}], "-", 
             RowBox[{"53", " ", 
              RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"19", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
          RowBox[{"1057", " ", 
           RowBox[{"x", "[", "5", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{"867", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
           RowBox[{"x", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"71", " ", 
              RowBox[{"x", "[", "5", "]"}]}], "+", 
             RowBox[{"53", " ", 
              RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"x", "[", "5", "]"}], " ", 
              RowBox[{"x", "[", "6", "]"}]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox[
               RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "1", "]"}]}], "+", 
          RowBox[{"17", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "+", 
             RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"31", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "-", 
          RowBox[{"45", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "17"}], " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"14", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "5", "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              RowBox[{"x", "[", "4", "]"}]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{"31", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              RowBox[{"x", "[", "4", "]"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"x", "[", "5", "]"}]}], "-", 
             RowBox[{"31", " ", 
              RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "-", 
       RowBox[{"7", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "2", "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               RowBox[{"x", "[", "4", "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"x", "[", "5", "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"x", "[", "5", "]"}]}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"x", "[", "6", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "+", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "x"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "+", 
       RowBox[{"x", "[", "2", "]"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"x", "[", "4", "]"}]}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7228378983948174`*^9, 3.722837931956873*^9}, 
   3.7228380018793592`*^9, 3.722838066897316*^9, 3.722843024219103*^9, 
   3.722928328480194*^9, 3.722929170433453*^9, 3.722929366763604*^9, 
   3.722929885580543*^9, 3.723189714994671*^9, 3.723353117435468*^9, 
   3.72335651366731*^9, 3.752155565081206*^9, 3.752155963223079*^9, 
   3.752156074999123*^9, 3.752156241795605*^9, 3.752156945075185*^9, 
   3.752157295106699*^9, 3.752226744370657*^9, 3.752554299649222*^9, 
   3.752717878684375*^9, 3.752903584854958*^9, 3.752903766234867*^9, 
   3.7537816941088543`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis of Gb  :", "Title",
 CellChangeTimes->{{3.722838084007856*^9, 3.722838142232122*^9}, 
   3.753759030332019*^9}],

Cell["", "Text",
 CellChangeTimes->{{3.753759052540244*^9, 3.7537590848107862`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["T", "1"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "4", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "5", "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"x", "[", "6", "]"}]}]}], "}"}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"T", "=", 
   RowBox[{"{", 
    SubscriptBox["T", "1"], "}"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.7228397371985683`*^9, 3.722839806812768*^9}, {
   3.7228398447469397`*^9, 3.722840028894867*^9}, {3.723353627575676*^9, 
   3.723353667759509*^9}, {3.723353840146206*^9, 3.723354294372462*^9}, {
   3.752155560150809*^9, 3.752155569682454*^9}, {3.7525539714408407`*^9, 
   3.75255412183781*^9}, {3.752903505551516*^9, 3.752903519704727*^9}, 
   3.752903631228888*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"x", "[", "1", "]"}]}], ",", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"x", "[", "2", "]"}]}], ",", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"x", "[", "3", "]"}]}], ",", 
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
     RowBox[{"x", "[", "4", "]"}]}], ",", 
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
     RowBox[{"x", "[", "5", "]"}]}], ",", 
    RowBox[{
     RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
     RowBox[{"x", "[", "6", "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.722840031890696*^9, 3.72284302430401*^9, 
  3.722928328569485*^9, 3.722929170512382*^9, 3.72292936679013*^9, 
  3.722929885621268*^9, 3.72318971510907*^9, 3.723354296520091*^9, 
  3.723356513708697*^9, 3.752155570787404*^9, 3.752155963293601*^9, 
  3.752156075162642*^9, 3.752156241924955*^9, 3.752156945111302*^9, 
  3.752157295138328*^9, 3.75222674446406*^9, 3.7525541235354033`*^9, 
  3.752554299715454*^9, 3.75290352208289*^9, 3.752903585088077*^9, 
  3.7529037663028603`*^9, 3.753781694147326*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["G=U+F with the application of above \
transformations(T):",
 FontSize->36]], "Title",
 CellChangeTimes->{{3.722840116635522*^9, 3.7228401507936277`*^9}, {
   3.72292997598519*^9, 3.722930045850292*^9}, {3.7229300798638*^9, 
   3.722930109781848*^9}, 3.722930157043619*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{"G", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"U", "+", "F"}], "/.", " ", "#"}], " ", "&"}], " ", "/@", " ", 
     "T"}], " ", "//", " ", "Expand"}]}], TraditionalForm]], "Input",
 CellChangeTimes->{{3.722840154992169*^9, 3.722840189918486*^9}, {
   3.722840445652952*^9, 3.722840452420834*^9}, 3.722931863935188*^9, {
   3.723354326243998*^9, 3.723354363677651*^9}, {3.752155580714588*^9, 
   3.75215558335442*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["Q", "2"], " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "5", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"2", " ", "x", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"2", " ", "x", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "5", "]"}], "2"], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"x", "[", "5", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "6", "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.722840192765265*^9, 3.722840454351038*^9, 
  3.7228430244049807`*^9, 3.722928329153751*^9, 3.722929170568982*^9, 
  3.722929366827541*^9, 3.722929885664255*^9, 3.723189715167985*^9, 
  3.723354334449543*^9, 3.723354365820659*^9, 3.723356513803799*^9, 
  3.752155584475306*^9, 3.752155963424837*^9, 3.752156075273508*^9, 
  3.752156242021476*^9, 3.752156945122719*^9, 3.752157295148252*^9, 
  3.7522267445228786`*^9, 3.7525541270585546`*^9, 3.752554299751113*^9, 
  3.7529035851714153`*^9, 3.7529037663376303`*^9, 3.7537816942089376`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding out the Support of G with different transformations:", "Title",
 CellChangeTimes->{{3.722840284040523*^9, 3.722840307576498*^9}, {
  3.7228421135350323`*^9, 3.722842136784206*^9}, {3.722929946424842*^9, 
  3.72292996383879*^9}, {3.722930505224847*^9, 3.722930513343624*^9}, {
  3.723189226005111*^9, 3.723189247359945*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"terms1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"G", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}], ";"}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"vecExp1", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"getMul", "[", 
       RowBox[{
        RowBox[{"terms1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Prepend", "[", 
         RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.72284031178369*^9, 3.7228403117848663`*^9}, {
   3.722840363937941*^9, 3.722840401432641*^9}, {3.7228404644240093`*^9, 
   3.722840468458436*^9}, {3.7228405851220617`*^9, 3.722840609143409*^9}, {
   3.7228406653121977`*^9, 3.722840672269648*^9}, {3.722841028958622*^9, 
   3.722841227573945*^9}, {3.7228412784446983`*^9, 3.7228412975394287`*^9}, {
   3.722841355879231*^9, 3.7228413784988127`*^9}, {3.722841415808712*^9, 
   3.7228414501630297`*^9}, {3.722841706950453*^9, 3.722841722058918*^9}, {
   3.722841790741061*^9, 3.722841891800474*^9}, {3.722841930696952*^9, 
   3.722842076272503*^9}, 3.722929201935166*^9, {3.722931911127454*^9, 
   3.722932031319484*^9}, {3.723354379097821*^9, 3.723354624437169*^9}, {
   3.752155594250593*^9, 3.752155599678708*^9}, 3.752155850234577*^9, {
   3.752156863696684*^9, 3.752156868437068*^9}, {3.752554144527438*^9, 
   3.752554211759551*^9}, {3.752903532557478*^9, 3.752903536781623*^9}, {
   3.7529036189382057`*^9, 3.752903625243759*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Newton Polytope of G :", "Title",
 CellChangeTimes->{{3.7228422302448053`*^9, 3.722842260024116*^9}, {
  3.723189185039123*^9, 3.723189216467203*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"NP1", "=", 
    RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}], ";"}], 
  TraditionalForm]], "Input",
 CellChangeTimes->{{3.722842265966642*^9, 3.722842365130946*^9}, {
   3.723354635006041*^9, 3.723354669313227*^9}, 3.752155607099794*^9, 
   3.75215584167326*^9, {3.752157485748974*^9, 3.752157505924172*^9}, {
   3.752554221772504*^9, 3.752554253228421*^9}, 3.752717183949342*^9, 
   3.752903541497081*^9, 3.752903616856491*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Normal vectors corresponding to the surfaces :", "Title",
 CellChangeTimes->{{3.722842963597843*^9, 3.722843011953512*^9}, {
  3.7228485302040167`*^9, 3.722848536521853*^9}, {3.722850847336006*^9, 
  3.722850848180957*^9}, {3.723189156645462*^9, 3.72318917726396*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"NormalReg", "=", "0"}], ";"}], TraditionalForm], "\n", 
 FormBox[
  RowBox[{
   RowBox[{"regions", "=", 
    RowBox[{"{", "NP1", "}"}]}], ";"}], TraditionalForm], "\n", 
 FormBox[
  RowBox[{
   RowBox[{"listPts", "=", 
    RowBox[{"{", "vecExp1", "}"}]}], ";"}], TraditionalForm], "\n", 
 FormBox[
  RowBox[{"AllRegions", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NormalReg", "=", 
      RowBox[{"genCoordinatesNormal", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", 
          RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
        RowBox[{"listPts", "[", 
         RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"reg", ",", "1", ",", 
       RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"surface", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{"regions", "[", 
          RowBox[{"[", "reg", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  TraditionalForm]}], "Input",
 CellChangeTimes->{{3.722842724833445*^9, 3.722842797699345*^9}, {
   3.722842866423526*^9, 3.7228428932945423`*^9}, {3.7228456568012457`*^9, 
   3.722845703771682*^9}, {3.722845954969739*^9, 3.722845965294837*^9}, {
   3.722846187400817*^9, 3.722846228648136*^9}, {3.7228462590238457`*^9, 
   3.72284628231117*^9}, {3.722846630771235*^9, 3.722846641447033*^9}, {
   3.722846743577209*^9, 3.722846796049019*^9}, {3.722850395595558*^9, 
   3.7228504077337093`*^9}, {3.7228504449088078`*^9, 3.722850446718305*^9}, {
   3.7228530696290627`*^9, 3.722853137005579*^9}, {3.722853876600852*^9, 
   3.722853975395844*^9}, {3.7228540294379683`*^9, 3.722854075011505*^9}, {
   3.722854157218721*^9, 3.72285419089915*^9}, 3.722867247372451*^9, {
   3.722929236291676*^9, 3.72292927331601*^9}, {3.722929328105791*^9, 
   3.722929359915688*^9}, {3.722929414864398*^9, 3.722929443931379*^9}, {
   3.722929651723666*^9, 3.722929658529353*^9}, 3.722929924342893*^9, {
   3.723354685847056*^9, 3.723354706543962*^9}, 3.72335572945968*^9, {
   3.752155696653208*^9, 3.752155744312641*^9}, {3.752155803910423*^9, 
   3.75215582126865*^9}, {3.75215588130791*^9, 3.7521559082632*^9}, {
   3.752156890200206*^9, 3.7521568930783157`*^9}, {3.752554257783592*^9, 
   3.752554277932963*^9}, {3.752903547433524*^9, 3.752903555768503*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{365., {2., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{"c", "\[Rule]", "0"}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", "0"}], ",", 
              RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{"c", "\[Rule]", "0"}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
            "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", 
            "Null", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{"c", "\[Rule]", "0"}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
            RowBox[{"\[LeftSkeleton]", "1611", "\[RightSkeleton]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
            "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", 
            "Null", ",", "Null", ",", "Null", ",", "Null", ",", "Null", ",", 
            "Null"}], "}"}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{63., {0., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 32, 24775778460239317812, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{66., {0., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 32, 24775778460239317812, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{103., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 32, 24775778460239317812, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{97., {0., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[32]]], "Output",
 CellChangeTimes->{3.75215592015425*^9, 3.752155973414927*^9, 
  3.752156085345121*^9, 3.752156311742742*^9, 3.7521569724291067`*^9, 
  3.752157322470377*^9, 3.752226771837481*^9, 3.7525544050859127`*^9, 
  3.752903613441478*^9, 3.752903793289556*^9, 3.753781723121956*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Extraction of the contributing regions :",
 FontSize->36]], "Title",
 CellChangeTimes->{{3.722931697077792*^9, 3.722931756885681*^9}, {
  3.723189671760555*^9, 3.723189673498236*^9}}],

Cell["\<\
The scalings with the label \[OpenCurlyDoubleQuote]surf -> -1\
\[CloseCurlyDoubleQuote] imply the regions.\
\>", "Text",
 CellChangeTimes->{{3.7541176527690563`*^9, 3.754117695681579*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{"regAllsectors", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"UniqueRegion", "[", 
         RowBox[{
          RowBox[{"AllRegions", "[", 
           RowBox[{"[", "#", "]"}], "]"}], ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
        "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "AllRegions", "]"}], "]"}]}], ",", "1"}], 
     "]"}]}], ";"}], TraditionalForm], "\n", 
 FormBox[
  RowBox[{"Regions", "=", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"regAllsectors", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "=", 
          RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "*", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
     "MatrixForm"}]}], TraditionalForm]}], "Input",
 CellChangeTimes->{{3.722929636392969*^9, 3.722929638065078*^9}, {
   3.722929670481582*^9, 3.722929672023403*^9}, {3.722929703332988*^9, 
   3.722929777560493*^9}, {3.722929815929144*^9, 3.722929823267868*^9}, 
   3.722929871030781*^9, {3.723356077190268*^9, 3.723356079265293*^9}, 
   3.7521569356216183`*^9, 3.752157459787565*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["3", "2"]}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.722929782751123*^9, 3.722929826189616*^9, 
  3.722929886121485*^9, 3.723189716131632*^9, 3.723354781329514*^9, 
  3.723356080312317*^9, 3.723356160127361*^9, 3.723356437867653*^9, 
  3.72335656642469*^9, 3.75215597345374*^9, 3.752156085418479*^9, 
  3.752156313326135*^9, 3.752156972529275*^9, 3.752157322586897*^9, 
  3.752226771965475*^9, 3.752554405281458*^9, 3.752903613547698*^9, 
  3.7529037934148006`*^9, 3.753781723242079*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaRepExpand", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", ",", "l"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "l"}], ")"}], "^", "2"}], "-", 
        RowBox[{"2", " ", "p1", " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "l"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "l"}], ")"}], "^", "2"}], "-", 
        RowBox[{"2", " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "l"}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "^", "2"}], "-", 
        RowBox[{"2", " ", "p1", " ", "k"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "^", "2"}], "-", 
        RowBox[{"2", " ", "p2", " ", "k"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "^", "2"}], "-", 
        RowBox[{"m", "^", "2"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", "^", "2"}], "-", 
        RowBox[{"m", "^", "2"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p1", " ", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Q", "^", "2"}], "/", "2"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "^", "2"}], "\[Rule]", "x"}], ",", 
     RowBox[{
      RowBox[{"Q", "^", "2"}], "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"PreResolve", "\[Rule]", "True"}], ",", 
   RowBox[{"Verbose", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.752288405679332*^9, 3.7522884405653963`*^9}, {
  3.752288868873575*^9, 3.752288902118279*^9}, {3.752291377531011*^9, 
  3.752291385092416*^9}, {3.752903689904696*^9, 3.7529037059343033`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Asy2.1\"\>"], "Print",
 CellChangeTimes->{
  3.752288441544918*^9, 3.752288847819045*^9, {3.7522888812993727`*^9, 
   3.752288903528702*^9}, 3.752291386953068*^9, 3.752554405297402*^9, 
   3.752903613599742*^9, 3.752903707831729*^9, 3.75290379345163*^9, 
   3.753781723278222*^9}],

Cell["\<\
Variables for UF: {k, l, p1, p2}\
\>", "Print",
 CellChangeTimes->{
  3.752288441544918*^9, 3.752288847819045*^9, {3.7522888812993727`*^9, 
   3.752288903528702*^9}, 3.752291386953068*^9, 3.752554405297402*^9, 
   3.752903613599742*^9, 3.752903707831729*^9, 3.75290379345163*^9, 
   3.753781723281171*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7522884418324203`*^9, 3.752288849024374*^9, {3.7522888825143642`*^9, 
   3.752288904765532*^9}, 3.752291388663249*^9, 3.752554406946097*^9, 
   3.752903615299363*^9, 3.752903709035913*^9, 3.75290379462604*^9, 
   3.753781724493939*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 322, 6, 90, "Title"],
Cell[CellGroupData[{
Cell[927, 32, 132, 1, 82, "Section"],
Cell[1062, 35, 487, 9, 86, "Input"],
Cell[1552, 46, 21764, 585, 1758, "Input"],
Cell[CellGroupData[{
Cell[23341, 635, 2386, 69, 64, "Input"],
Cell[25730, 706, 292, 6, 23, "Print"],
Cell[26025, 714, 6947, 193, 138, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33009, 912, 511, 12, 73, "Input"],
Cell[33523, 926, 1765, 47, 41, "Output"],
Cell[35291, 975, 5468, 154, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40796, 1134, 503, 14, 73, "Input"],
Cell[41302, 1150, 861, 17, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42212, 1173, 136, 1, 30, "Subtitle"],
Cell[42351, 1176, 1819, 58, 316, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44219, 1240, 225, 3, 90, "Title"],
Cell[CellGroupData[{
Cell[44469, 1247, 997, 26, 45, "Input"],
Cell[45469, 1275, 113945, 3394, 1803, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159463, 4675, 126, 2, 90, "Title"],
Cell[159592, 4679, 84, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[159701, 4684, 1327, 35, 73, "Input"],
Cell[161031, 4721, 1219, 29, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[162299, 4756, 296, 5, 80, "Title"],
Cell[CellGroupData[{
Cell[162620, 4765, 494, 12, 45, "Input"],
Cell[163117, 4779, 6678, 189, 117, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169844, 4974, 337, 4, 90, "Title"],
Cell[170184, 4980, 1910, 43, 73, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172131, 5028, 156, 2, 90, "Title"],
Cell[172290, 5032, 478, 10, 45, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172805, 5047, 275, 3, 90, "Title"],
Cell[CellGroupData[{
Cell[173105, 5054, 2451, 52, 127, "Input"],
Cell[175559, 5108, 12073, 300, 213, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187681, 5414, 207, 3, 80, "Title"],
Cell[187891, 5419, 198, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[188114, 5427, 1462, 39, 73, "Input"],
Cell[189579, 5468, 7343, 224, 211, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196959, 5697, 2118, 65, 64, "Input"],
Cell[CellGroupData[{
Cell[199102, 5766, 298, 5, 23, "Print"],
Cell[199403, 5773, 315, 7, 23, "Print"]
}, Open  ]],
Cell[199733, 5783, 5766, 163, 189, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/TwoPointOneLoopP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    103038,       2898]
NotebookOptionsPosition[     97684,       2711]
NotebookOutlinePosition[     98092,       2727]
CellTagsIndexPosition[     98049,       2724]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["One loop Diagram ( Two Point Function ) :", "Section",
 CellChangeTimes->{{3.728122192475917*^9, 3.728122241320765*^9}}],

Cell[TextData[{
 "Consider the integral , I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", 
     SuperscriptBox["m", "2"]}]}], TraditionalForm]]],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "k"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "-", "q"}], ")"}], "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}]}]], " "}], TraditionalForm]]],
 "at threshold . The threshold region is parametrized by , y ",
 "\[Congruent]",
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], "-", 
    FractionBox[
     SuperscriptBox["q", "2"], "4"]}], TraditionalForm]]],
 ".\n "
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.746424968302979*^9, 3.7464249686519403`*^9}}],

Cell[CellGroupData[{

Cell["Packages used in this work :", "Subsection",
 CellChangeTimes->{{3.731309594470561*^9, 3.7313096306932077`*^9}}],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 3.728122511768701*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.745324284601275*^9, 3.745324303112834*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7453243163994904`*^9, 3.745324376050664*^9}, 
   3.745544897222761*^9, {3.746424993449853*^9, 3.746425014946115*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm:ASPIRE", "Section",
 CellChangeTimes->{{3.745324396121891*^9, 3.745324402698059*^9}}],

Cell[CellGroupData[{

Cell["Finding U and F polynomials:", "Subsection",
 CellChangeTimes->{{3.745323820811427*^9, 3.7453238328098993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "made", " ", "to", " ", "ensure", " ", "that", " ", "the", 
    " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", "correct", " ", 
    "sign"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"uf", "=", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "^", "2"}], "-", 
           RowBox[{"m", "^", "2"}]}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", "q"}], ")"}], "^", "2"}], "-", 
           RowBox[{"m", "^", "2"}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "qq"}], ",", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "\[Rule]", 
         RowBox[{"y", "+", 
          RowBox[{"qq", "/", "4"}]}]}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"y", "\[Rule]", "x"}], "}"}], 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
   3.7454795007319517`*^9, 3.74547950786771*^9}, {3.745479574061304*^9, 
   3.745479578236333*^9}, 3.752418460622836*^9, {3.752888404270829*^9, 
   3.752888416779975*^9}, {3.752900462610478*^9, 3.752900483391556*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.728123034438016*^9, 3.728187243028741*^9, 3.7281977015676947`*^9, 
   3.728202605754078*^9, 3.731311238994238*^9, 3.731311271274014*^9, {
   3.731311339539671*^9, 3.7313113592091217`*^9}, 3.731315222044526*^9, 
   3.731409238294615*^9, 3.731410168576838*^9, 3.7314102044283543`*^9, 
   3.733651628456855*^9, {3.733666018917987*^9, 3.733666042194357*^9}, 
   3.7336660759432783`*^9, 3.733666199952224*^9, 3.7336662654351473`*^9, 
   3.7365222607094917`*^9, 3.736659279725801*^9, 3.736660277414652*^9, 
   3.7450290145400133`*^9, 3.745324420411133*^9, 3.745479481777093*^9, 
   3.745479519365902*^9, 3.7454795894604*^9, 3.74547965013341*^9, 
   3.7454796895640383`*^9, 3.745479857793242*^9, 3.7454801616647882`*^9, 
   3.745544141218327*^9, 3.74554506059618*^9, 3.745545095768961*^9, 
   3.7524184613933496`*^9, 3.752888425553129*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 3.7281239231734447`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AlphaVariables", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", 
      RowBox[{"uf", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.736522260712401*^9, 3.736659279728793*^9, 3.736660277417493*^9, 
   3.7450290145585537`*^9, 3.745324420414009*^9, 3.745479481780661*^9, 
   3.745479519369725*^9, 3.745479589463263*^9, 3.745479650137208*^9, 
   3.745479689566868*^9, 3.745479857796094*^9, 3.745480161667807*^9, 
   3.7455441412211742`*^9, 3.745545060599347*^9, 3.745545095772066*^9, 
   3.752418465274918*^9, 3.7528884255562162`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"qq", " ", "x", " ", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "+", 
      RowBox[{"x", "[", "2", "]"}]}], ")"}]}], ",", 
   RowBox[{"qq", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "-", 
      RowBox[{"x", "[", "2", "]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.736522260712401*^9, 3.736659279728793*^9, 3.736660277417493*^9, 
   3.7450290145585537`*^9, 3.745324420414009*^9, 3.745479481780661*^9, 
   3.745479519369725*^9, 3.745479589463263*^9, 3.745479650137208*^9, 
   3.745479689566868*^9, 3.745479857796094*^9, 3.745480161667807*^9, 
   3.7455441412211742`*^9, 3.745545060599347*^9, 3.745545095772066*^9, 
   3.752418465274918*^9, 3.7528884256345167`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Showing the partition of the Alpha parameter space by the Groebner basis \
elements of the Landau equations :\
\>", "Subsection",
 CellChangeTimes->{{3.728123829603077*^9, 3.728123883730311*^9}, {
  3.7453238668578463`*^9, 3.745323889800507*^9}, {3.74532396383356*^9, 
  3.74532398524165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.`", ",", "0.`", ",", "1.`"}], "]"}], ",", 
          RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", "10"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.`", ",", "0.`", ",", "1.`"}], "]"}], ",", 
          RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", "10"}], "}"}]}], "}"}]}]}], "]"}]}], 
    "]"}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.72812318898494*^9, 3.728123192131785*^9}, {
   3.7314090717948503`*^9, 3.731409080305749*^9}, {3.736584467468952*^9, 
   3.7365844703836184`*^9}, 3.745028667285124*^9, 3.745323992567227*^9}],

Cell["", "Text",
 CellChangeTimes->{{3.731308749674068*^9, 3.7313090510485497`*^9}, 
   3.731409090492263*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0., 0., 1.], AbsoluteThickness[2.], Opacity[1.], 
     LineBox[CompressedData["
1:eJxFz2lI0wEYBvDZtGLOcFqmqdt/Ji7nkX4IMvJIg8yLTJcw6djUzfJKcWBq
ZabpEG3V8GQMNQ0RZ8YM7FimpnktdGXRjMQ5RFPQ1tKptQryfV94ePh9e14m
P+tsyg4SiRT9N/9adoO/0z+5Ioj0/wY0RFQCcTl42+ZB1W2CuAaW9VYyrAgx
OD1QlLHGqANrNlOlK4w28C7tLGuZ0QNuHJFnf2MMgxWdYm2672ewMHiibilH
B87Ue+qUigUwhVnC+np0BVxlO8puvGQA87Xxr8hjP8HZb0r4WawNcNdVapzj
6V+4pyBt0S+BFLLtYvlW7I8lCzBJMxPyIp8M9sgV5MWzrcBzxppz1i93giP0
V67fz94NjpmTeNHpFPBiP7/obYc12Jc25Rp20QZMCTbypg17wKeWuWtuHFvw
p75kC643DdxdPnCBMKIFVqIZtdoOnJRT0E2ttwcfFnqpo3h7we/svK1FAfvA
zxXFDd5kB3CBBfvM2Bc0ZTo/PFO5H6xvZUrlhY5g6SEnyx6OE1hSLxjiEQfA
XOl5NXUevX6yxSRXOYN1+tC8vjIXcFOgv/M4zxXcUSqiCX3o4DJOUiTZiD4y
3dhWNs4A13o2dIxHEuCbvZW1kT3oaGdOy4g7E3wicyiRJkbLXfjuY0a0e/+j
6phEN/zPp489qUILDJYTw+yDYH7Xd0J8F51eHLcVcQ8tilN+pD5AlxtFVZJq
tCLAtFkjQ5tem6da29GSSWrlwBC6vjkj9c4wujlXHRY+in7qINkYVaOnufap
mg9ols4pbFaH9lPm0x/q0cdKtaaUeXQUS/Z4YRGdk0bQV1fRhcdvmZ4Y0KU2
s+9zjejazuaK9XV0U5Gl8NkGuj02JbRwC610G3QN+o1WGTxMZjP6DwbEFmI=

      "]]}}, {{}, {}, 
    {RGBColor[0., 0., 1.], AbsoluteThickness[2.], Opacity[1.], 
     LineBox[CompressedData["
1:eJxFxXss1AEcAPDToXZOc5QId7+TuZxH/NGWlke0Ja8lLttZjzvcKa+Y24RK
Im5GV908d7sd0cyctNOmxyVEXte4Usu1zLkZsdF1cSjVH77fPz77MPnZ51J3
kUikmH/+L7vJtw5IqQzeeUBLRCcSV0J23h5U3yGI67Cst4phRYjhjCBR5hqj
HtZupklXGG3w7ulZ1jKjB1aMyHO+M4ZhZad4OsPvCywMmahfytXDWQYvvUq5
AFOYpaxvx1bgartRtuKyEeZPJ7wmj/2Cc96W8rNZG3DXNWq805nfsKIwfdE/
kRS6c4l8K+7nkgVM0s6Eviwgw555gvwEthU8Z6o9b/PKGo40XL3xIGcPHDsn
8abTKfBiP7/4XYcN7Eebcgu/ZAtTQkw8nXEvfHqZu+bOsYM/96VYcH1ocHfF
wEXChAusRDMajT2cnFvYTW1wgI8IvTXRvH3we3sfG1HgfviFsqTRh+wIF1qw
z459xSm6gogs1QHY0MqUyoucYOlhZ8sejjMsaRAM8YiDMFd6QUOdx9dPtZjl
ahdYbwjL7yt3hZuCAlzGeW5wR5mIJvSlw+Wc5CiyCT+qU7SVjzPgOq/GjvEo
Ar7VW1UX1YPHuHBaRjyY8MmsoSSaGJe78j3GTLhH/+Oa2CR3WOLbx55U4wKj
5cQw+xDM7/pBiO/hGSXxW5H3cVG86hP1IV5hElVLanBloHmzVoab32xPtbbj
kklq1cAQ3tCcmXZ3GG/O04RHjOLPHCUboxpcx3VI037EWXrn8Fk97q8qoD8y
4MfLps2p83g0S/ZkYRHPTSfoq6t40Ynb5qdGvMx29kOeCa/rbK5cX8ebii2F
zzfw9rjUsKItXOU+6Bb8B1cbPc3b2/hfxrMqyQ==
      "]]}}, 
   InsetBox[Cell["Partition-2",
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {0.5349182763744422, 8.324505368856173}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[Cell["Partition-1",
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {3.328380386329865, 2.302437709092814}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {FaceForm[RGBColor[0, 0.666667, 0.498039]], 
    ArrowBox[{{5.557206537890044, 5.65342697138049}, {6.419019316493314, 
     8.227375245311599}}]}, InsetBox[Cell[TextData[{
     "Solution curve\n",
     Cell[BoxData[
      FormBox[
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], "-", 
         SubscriptBox["x", "2"]}], "=", "0"}], TraditionalForm]]]
    }],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {4.843982169390788, 9.49006685139101}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[Cell[TextData[{
     "Solution curve, ",
     Cell[BoxData[
      FormBox[
       RowBox[{
        SubscriptBox["x", "2"], "=", "0"}], TraditionalForm]]]
    }],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {6.00297176820208, 2.351002770865101}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[RGBColor[0, 0.666667, 0.498039]], 
    ArrowBox[{{7.756315007429421, 0.06844486756769896}, {7.8751857355126305`, 
     1.865352153142247}}]}, InsetBox[Cell[TextData[{
     "Solution of ",
     Cell[BoxData[
      FormBox[
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], "+", 
         SubscriptBox["x", "2"]}], "=", "0"}], TraditionalForm]]]
    }],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {0.4457652303120354, 6.139077589103337}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[RGBColor[0, 0.666667, 0.498039]], 
    ArrowBox[{{-4.440892098500626*^-16, 0.019879805795412153`}, {
     1.5750371471025257`, 5.41060166251906}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  ImagePadding->{{16., 7.5}, {16.940907, 7.5}},
  Method->{},
  PlotRange->{{0., 10.}, {-0.1, 10.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Output",
 CellChangeTimes->{3.728197702272284*^9, 3.728202606159691*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Region from the expansion near the origin :", "Subsection",
 CellChangeTimes->{{3.72812457551089*^9, 3.728124596939144*^9}, {
   3.728124630972982*^9, 3.7281246346668367`*^9}, 3.745324016922017*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qq", "\[Rule]", "1"}], ",", 
      RowBox[{"y", "\[Rule]", "x"}]}], "}"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
  3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
  3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
  3.7316529770414457`*^9, 3.731652979937437*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], "4"], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "2", "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], "4"], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.7281246625864153`*^9, 3.728187251699046*^9, 3.728197702291101*^9, 
   3.728202606262274*^9, 3.731311239161031*^9, 3.7313112713169403`*^9, {
   3.731311339586823*^9, 3.7313113593034782`*^9}, 3.731315222107965*^9, 
   3.7314092383610353`*^9, 3.7314101686270113`*^9, 3.731410204471201*^9, 
   3.7336516285511847`*^9, {3.7336660189632998`*^9, 3.7336660422424726`*^9}, 
   3.73366607600196*^9, 3.7336661999865303`*^9, 3.733666265497612*^9, 
   3.736522260781172*^9, 3.736659279838537*^9, 3.736660277483529*^9, 
   3.745029014642631*^9, 3.7453244204687347`*^9, 3.745479481846984*^9, 
   3.745479519440199*^9, 3.745479589530011*^9, 3.7454796502023697`*^9, 
   3.745479689631874*^9, 3.7454798578611383`*^9, 3.745480161736394*^9, 
   3.745544141290182*^9, 3.745545060646249*^9, 3.745545095841909*^9, 
   3.75241847483422*^9, 3.752888425741143*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the support of G polynomials:", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
   3.731409153974925*^9, 3.731409155765921*^9}, {3.745324029529669*^9, 
   3.7453240354178743`*^9}, 3.745324079809516*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.745324084525608*^9, 3.74532408953938*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.736522260803265*^9, 
   3.7366592798543587`*^9, 3.736660277505335*^9, 3.745029014665756*^9, 
   3.745324420488207*^9, 3.745479481873526*^9, 3.745479519461874*^9, 
   3.74547958955196*^9, 3.74547965021979*^9, 3.745479689653475*^9, 
   3.745479857884925*^9, 3.745480161770877*^9, 3.7455441413163033`*^9, 
   3.745545060670308*^9, 3.745545095877372*^9, 3.752418478279317*^9, 
   3.752888425784225*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Newton Polytope of Support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
  3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
  3.731409160501829*^9}, {3.745028797129251*^9, 3.745028825753442*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 3.728124909579042*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "8", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "8"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73652226082222*^9, 3.7366592798849983`*^9, 3.736660277522625*^9, 
   3.745029014689315*^9, 3.745324420504593*^9, 3.7454794818948402`*^9, 
   3.745479519487413*^9, 3.7454795895785313`*^9, 3.745479650240665*^9, 
   3.745479689677807*^9, 3.7454798579128437`*^9, 3.745480161798661*^9, 
   3.745544141347506*^9, 3.7455450606908007`*^9, 3.745545095915366*^9, 
   3.752418481909217*^9, 3.7528884258394403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normal vectors :", "Subsubsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
  3.731409165958394*^9, 3.731409168053681*^9}, {3.745028889946433*^9, 
  3.745028898361342*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 3.73131133368766*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
    ",", "Null"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.736522260868795*^9, 3.7366592799288063`*^9, 3.736660277568972*^9, 
   3.7450290147403927`*^9, 3.7453244205348167`*^9, 3.7454794819257936`*^9, 
   3.745479519518754*^9, 3.745479589608943*^9, 3.745479650308401*^9, 
   3.745479689708082*^9, 3.745479857942718*^9, 3.745480161827299*^9, 
   3.745544141377449*^9, 3.745545060721426*^9, 3.745545095948318*^9, 
   3.75241848511224*^9, 3.752888425926057*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We now go on to follow the same steps as earlier in the cases for getting the \
\[OpenCurlyDoubleQuote]REGIONS\[CloseCurlyDoubleQuote] coming from the \
expansions near different neighborhoods shown in the figure :\
\>", "Section",
 CellChangeTimes->{{3.731315010856989*^9, 3.731315165589925*^9}, {
  3.745324149849554*^9, 3.74532415034617*^9}}],

Cell[CellGroupData[{

Cell["\<\
Regions from the expansion near the neighbourhood of partition-1 :\
\>", "Subsection",
 CellChangeTimes->{{3.728187315564887*^9, 3.728187367494046*^9}, 
   3.745324146985467*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Gpart1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qq", "\[Rule]", "1"}], ",", 
        RowBox[{"y", "\[Rule]", "x"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         FractionBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], "}"}]}], "//", "Expand"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7281876443689203`*^9, 3.728187743466383*^9}, {
  3.728188062514283*^9, 3.728188111830844*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], "4"], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.728187744981295*^9, 3.728188067805722*^9, {3.728188098412689*^9, 
   3.728188113212214*^9}, 3.7281977028649063`*^9, 3.728202606747168*^9, 
   3.7313112393471737`*^9, 3.7313112714833393`*^9, {3.731311339742169*^9, 
   3.731311359509749*^9}, 3.7313152222649803`*^9, 3.731409238606277*^9, 
   3.731410168748043*^9, 3.731410204650229*^9, 3.733651628723798*^9, {
   3.733666019052148*^9, 3.733666042328306*^9}, 3.73366607607675*^9, 
   3.733666200142042*^9, 3.733666265558074*^9, 3.736522260872849*^9, 
   3.736659279932514*^9, 3.736660277573082*^9, 3.745029014743973*^9, 
   3.745324420538623*^9, 3.74547948194663*^9, 3.745479519522044*^9, 
   3.74547958961226*^9, 3.745479650323545*^9, 3.745479689711442*^9, 
   3.7454798579642477`*^9, 3.7454801618315077`*^9, 3.745544141401557*^9, 
   3.7455450607251596`*^9, 3.7455450959808197`*^9, 3.7524184874467688`*^9, 
   3.752888426040276*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gpart1", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "Gpart1", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecExp2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"getMul", "[", 
      RowBox[{
       RowBox[{"terms2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Prepend", "[", 
        RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terms2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NP2", "=", 
   RowBox[{"CHNQuickHull", "[", "vecExp2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormalRegpart1", "=", "0"}], ";"}], "\n", 
 RowBox[{"regionspart1", "=", 
  RowBox[{"{", "NP2", "}"}]}], "\n", 
 RowBox[{"listPtspart1", "=", 
  RowBox[{"{", "vecExp2", "}"}]}], "\n", 
 RowBox[{"AllRegionspart1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalRegpart1", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regionspart1", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPtspart1", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regionspart1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regionspart1", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.728187778946466*^9, 3.728187940424122*^9}, {
  3.728188507222106*^9, 3.728188512188757*^9}, {3.731314447637611*^9, 
  3.7313144510762167`*^9}, {3.7455443341967087`*^9, 3.745544335400476*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "4"}], "}"}]}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7281879424497843`*^9, 3.7281881187024307`*^9, 3.728188513118022*^9, 
   3.728197702956867*^9, 3.728202606847746*^9, 3.731311239369989*^9, 
   3.731311271502984*^9, {3.731311339761277*^9, 3.731311359533619*^9}, 
   3.7313144529919977`*^9, 3.7313152223014927`*^9, 3.731409238635909*^9, 
   3.731410168773705*^9, 3.73141020467448*^9, 3.733651628761755*^9, {
   3.7336660190706167`*^9, 3.733666042358214*^9}, 3.733666076108306*^9, 
   3.733666200164081*^9, 3.733666265582481*^9, 3.7365222609116297`*^9, 
   3.736659279966423*^9, 3.736660277609591*^9, 3.745029014782549*^9, 
   3.745324420574418*^9, 3.745479481971188*^9, 3.745479519561757*^9, 
   3.7454795896520033`*^9, 3.7454796503568707`*^9, 3.745479689749995*^9, 
   3.74547985798913*^9, 3.745480161877563*^9, 3.745544141427191*^9, 
   3.745544337002508*^9, 3.745545060749713*^9, 3.745545096053505*^9, 
   3.7524184909605703`*^9, 3.752888426062263*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281879424497843`*^9, 3.7281881187024307`*^9, 3.728188513118022*^9, 
   3.728197702956867*^9, 3.728202606847746*^9, 3.731311239369989*^9, 
   3.731311271502984*^9, {3.731311339761277*^9, 3.731311359533619*^9}, 
   3.7313144529919977`*^9, 3.7313152223014927`*^9, 3.731409238635909*^9, 
   3.731410168773705*^9, 3.73141020467448*^9, 3.733651628761755*^9, {
   3.7336660190706167`*^9, 3.733666042358214*^9}, 3.733666076108306*^9, 
   3.733666200164081*^9, 3.733666265582481*^9, 3.7365222609116297`*^9, 
   3.736659279966423*^9, 3.736660277609591*^9, 3.745029014782549*^9, 
   3.745324420574418*^9, 3.745479481971188*^9, 3.745479519561757*^9, 
   3.7454795896520033`*^9, 3.7454796503568707`*^9, 3.745479689749995*^9, 
   3.74547985798913*^9, 3.745480161877563*^9, 3.745544141427191*^9, 
   3.745544337002508*^9, 3.745545060749713*^9, 3.745545096053505*^9, 
   3.7524184909605703`*^9, 3.752888426063231*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281879424497843`*^9, 3.7281881187024307`*^9, 3.728188513118022*^9, 
   3.728197702956867*^9, 3.728202606847746*^9, 3.731311239369989*^9, 
   3.731311271502984*^9, {3.731311339761277*^9, 3.731311359533619*^9}, 
   3.7313144529919977`*^9, 3.7313152223014927`*^9, 3.731409238635909*^9, 
   3.731410168773705*^9, 3.73141020467448*^9, 3.733651628761755*^9, {
   3.7336660190706167`*^9, 3.733666042358214*^9}, 3.733666076108306*^9, 
   3.733666200164081*^9, 3.733666265582481*^9, 3.7365222609116297`*^9, 
   3.736659279966423*^9, 3.736660277609591*^9, 3.745029014782549*^9, 
   3.745324420574418*^9, 3.745479481971188*^9, 3.745479519561757*^9, 
   3.7454795896520033`*^9, 3.7454796503568707`*^9, 3.745479689749995*^9, 
   3.74547985798913*^9, 3.745480161877563*^9, 3.745544141427191*^9, 
   3.745544337002508*^9, 3.745545060749713*^9, 3.745545096053505*^9, 
   3.7524184909605703`*^9, 3.7528884260650253`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Regions from the expansion near the neighbourhood of partition-2 :\
\>", "Subsection",
 CellChangeTimes->{{3.7281881771705112`*^9, 3.728188209500984*^9}, 
   3.745324162328018*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Gpart2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qq", "\[Rule]", "1"}], ",", 
        RowBox[{"y", "\[Rule]", "x"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         FractionBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}]}]}], "}"}]}], "//", 
    "Expand"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.728188333262621*^9, 3.728188376724214*^9}, {
   3.728188442804058*^9, 3.728188445955339*^9}, 3.7281885906210527`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], "4"], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.728188379542013*^9, 3.728188592090571*^9, 3.728197703060501*^9, 
   3.728202607041356*^9, 3.731311239418103*^9, 3.731311271542947*^9, {
   3.731311339806202*^9, 3.731311359593272*^9}, 3.73131522230476*^9, 
   3.731409238664061*^9, 3.7314101687919493`*^9, 3.7314102046951723`*^9, 
   3.733651628765726*^9, {3.7336660190888033`*^9, 3.733666042361763*^9}, 
   3.7336660761113243`*^9, 3.7336662001770353`*^9, 3.733666265593708*^9, 
   3.736522260931575*^9, 3.7366592799704323`*^9, 3.736660277613719*^9, 
   3.7450290147863073`*^9, 3.7453244205910053`*^9, 3.7454794819930563`*^9, 
   3.745479519616767*^9, 3.7454795896552277`*^9, 3.7454796503710413`*^9, 
   3.74547968975364*^9, 3.745479858010075*^9, 3.74548016194629*^9, 
   3.745544141431696*^9, 3.745545060791581*^9, 3.745545096110976*^9, 
   3.752418494467614*^9, 3.752888426085499*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gpart2", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "Gpart2", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecExp3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"getMul", "[", 
      RowBox[{
       RowBox[{"terms3", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Prepend", "[", 
        RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terms3", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NP3", "=", 
   RowBox[{"CHNQuickHull", "[", "vecExp3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormalRegpart2", "=", "0"}], ";"}], "\n", 
 RowBox[{"regionspart2", "=", 
  RowBox[{"{", "NP3", "}"}]}], "\n", 
 RowBox[{"listPtspart2", "=", 
  RowBox[{"{", "vecExp3", "}"}]}], "\n", 
 RowBox[{"AllRegionspart2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalRegpart2", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regionspart2", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPtspart2", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regionspart2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regionspart2", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.728188430879137*^9, 3.728188488597272*^9}, {
   3.7281885219653788`*^9, 3.7281885678699503`*^9}, {3.7313144343726*^9, 
   3.731314438804048*^9}, 3.745324174229659*^9, {3.7455441693860483`*^9, 
   3.745544173928018*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5", ",", "6"}], "}"}]}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.728188576337219*^9, 3.728188594927397*^9}, 
   3.728197703067204*^9, 3.728202607047812*^9, 3.731311239421134*^9, 
   3.731311271563574*^9, {3.73131133982698*^9, 3.7313113595971107`*^9}, 
   3.731314441216853*^9, 3.731315222340103*^9, 3.731409238700642*^9, 
   3.731410168815074*^9, 3.731410204732583*^9, 3.733651628802224*^9, {
   3.7336660191093187`*^9, 3.733666042391491*^9}, 3.733666076141026*^9, 
   3.7336662001905127`*^9, 3.733666265612447*^9, 3.736522260955854*^9, 
   3.736659280004125*^9, 3.73666027765005*^9, 3.745029014825004*^9, 
   3.745324420618487*^9, 3.745479482016499*^9, 3.7454795196571293`*^9, 
   3.745479589696341*^9, 3.745479650408478*^9, 3.7454796897930317`*^9, 
   3.745479858037034*^9, 3.7454801619930887`*^9, 3.7455441414754744`*^9, 
   3.745544175157206*^9, 3.745545060813683*^9, 3.74554509614443*^9, 
   3.752418497036477*^9, 3.752888426109151*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.728188576337219*^9, 3.728188594927397*^9}, 
   3.728197703067204*^9, 3.728202607047812*^9, 3.731311239421134*^9, 
   3.731311271563574*^9, {3.73131133982698*^9, 3.7313113595971107`*^9}, 
   3.731314441216853*^9, 3.731315222340103*^9, 3.731409238700642*^9, 
   3.731410168815074*^9, 3.731410204732583*^9, 3.733651628802224*^9, {
   3.7336660191093187`*^9, 3.733666042391491*^9}, 3.733666076141026*^9, 
   3.7336662001905127`*^9, 3.733666265612447*^9, 3.736522260955854*^9, 
   3.736659280004125*^9, 3.73666027765005*^9, 3.745029014825004*^9, 
   3.745324420618487*^9, 3.745479482016499*^9, 3.7454795196571293`*^9, 
   3.745479589696341*^9, 3.745479650408478*^9, 3.7454796897930317`*^9, 
   3.745479858037034*^9, 3.7454801619930887`*^9, 3.7455441414754744`*^9, 
   3.745544175157206*^9, 3.745545060813683*^9, 3.74554509614443*^9, 
   3.752418497036477*^9, 3.752888426110697*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null"}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.728188576337219*^9, 3.728188594927397*^9}, 
   3.728197703067204*^9, 3.728202607047812*^9, 3.731311239421134*^9, 
   3.731311271563574*^9, {3.73131133982698*^9, 3.7313113595971107`*^9}, 
   3.731314441216853*^9, 3.731315222340103*^9, 3.731409238700642*^9, 
   3.731410168815074*^9, 3.731410204732583*^9, 3.733651628802224*^9, {
   3.7336660191093187`*^9, 3.733666042391491*^9}, 3.733666076141026*^9, 
   3.7336662001905127`*^9, 3.733666265612447*^9, 3.736522260955854*^9, 
   3.736659280004125*^9, 3.73666027765005*^9, 3.745029014825004*^9, 
   3.745324420618487*^9, 3.745479482016499*^9, 3.7454795196571293`*^9, 
   3.745479589696341*^9, 3.745479650408478*^9, 3.7454796897930317`*^9, 
   3.745479858037034*^9, 3.7454801619930887`*^9, 3.7455441414754744`*^9, 
   3.745544175157206*^9, 3.745545060813683*^9, 3.74554509614443*^9, 
   3.752418497036477*^9, 3.752888426128869*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminating multiple instances of equivalent scalings:", "Subsection",
 CellChangeTimes->{{3.731314356684156*^9, 3.731314367722736*^9}, 
   3.745479305142973*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllRegions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AllRegionsOrigin", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"AllRegionspart1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"AllRegionspart2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regAllsectors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"UniqueRegion", "[", 
        RowBox[{
         RowBox[{"AllRegions", "[", 
          RowBox[{"[", "#", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "AllRegions", "]"}], "]"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Regions", "=", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"regAllsectors", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "=", 
         RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
    "MatrixForm"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.731310893152093*^9, 3.7313108931593018`*^9}, {
  3.731311365155087*^9, 3.731311423425994*^9}, {3.7313114575941753`*^9, 
  3.731311528409937*^9}, {3.731314225396731*^9, 3.731314314311007*^9}, {
  3.731409217851866*^9, 3.731409242113805*^9}, {3.736522156755785*^9, 
  3.7365221725426073`*^9}, {3.73652220755656*^9, 3.736522236971545*^9}, {
  3.736659263395915*^9, 3.73665926911633*^9}, {3.736660242795279*^9, 
  3.7366602561909037`*^9}, {3.745324210948886*^9, 3.745324228149839*^9}, {
  3.745324258212689*^9, 3.74532426338183*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731311239468498*^9, 3.731311271607708*^9, {3.731311339871497*^9, 
   3.7313113596582413`*^9}, {3.73131140939305*^9, 3.73131142426727*^9}, {
   3.731311458346734*^9, 3.731311528967648*^9}, 3.731314250906456*^9, {
   3.731314300784174*^9, 3.7313143156622763`*^9}, 3.73131522235926*^9, {
   3.731409222518214*^9, 3.7314092428452*^9}, 3.7314101688339453`*^9, 
   3.731410204755525*^9, 3.7336516288239307`*^9, {3.7336660191274853`*^9, 
   3.733666042411748*^9}, 3.733666076159556*^9, 3.7336662002082367`*^9, 
   3.733666265624823*^9, 3.736522260974992*^9, 3.736659280019442*^9, 
   3.7366602776675997`*^9, 3.7450290148450127`*^9, 3.745324420635191*^9, 
   3.745479482038863*^9, 3.7454795196795588`*^9, 3.7454795897548847`*^9, 
   3.745479650423575*^9, 3.745479689846682*^9, 3.745479858060659*^9, 
   3.7454801620242653`*^9, 3.7455441415005836`*^9, 3.745545060838118*^9, 
   3.745545096197383*^9, 3.752418499496211*^9, 3.752888426149939*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Classification of obtained regions as scaleless or scaleful :\
\>", "Section",
 CellChangeTimes->{3.7454793312430058`*^9}],

Cell[CellGroupData[{

Cell["Scalings obtained from bottom facets of Newton Polytope:", "Subsection",
 CellChangeTimes->{3.745479400041278*^9}],

Cell[CellGroupData[{

Cell["Scaling {0,0}:", "Subsubsection",
 CellChangeTimes->{{3.745479434514813*^9, 3.7454794460991096`*^9}, 
   3.745653885982132*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.745479404394289*^9, {3.745479465774653*^9, 3.745479471597425*^9}, 
   3.745479540558213*^9, {3.74547961690952*^9, 3.745479617933762*^9}, {
   3.745479678767275*^9, 3.745479679069611*^9}, 3.745544395585483*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.752888426317134*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.7528884263188887`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm["F ", {0, 1, 0, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.7528884263202667`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.745544396298655*^9, 3.745545060862904*^9, 
  3.7455450962265577`*^9, 3.75288842632117*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.7528884263219748`*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.752888426322564*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Scaling", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"-", "1"}]}]}]}], TraditionalForm]]],
 "}:"
}], "Subsubsection",
 CellChangeTimes->{{3.7454797038271933`*^9, 3.745479752226919*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{"UF", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "q"}], ")"}], "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "2"}], "\[Rule]", "qq"}], ",", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "\[Rule]", 
       RowBox[{"y", "+", 
        RowBox[{"qq", "/", "4"}]}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"uf", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qq", "\[Rule]", "1"}], ",", 
      RowBox[{"y", "\[Rule]", "x"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745479757220789*^9, 3.745479787566556*^9}, {
   3.745479825487956*^9, 3.745479844156952*^9}, 3.7454798876790524`*^9, {
   3.745479972791901*^9, 3.7454799855031643`*^9}, 3.745480151742728*^9, 
   3.74554413694*^9, {3.745544772957492*^9, 3.745544851667424*^9}, {
   3.745545026619519*^9, 3.7455450808800983`*^9}, {3.7455451587411013`*^9, 
   3.74554522899333*^9}, 3.745545294377009*^9, 3.745545357559429*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", "y", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.7455441380287*^9, 3.745544141535462*^9}, 
   3.745544788275506*^9, 3.74554481835036*^9, 3.7455448552290363`*^9, {
   3.7455450571437807`*^9, 3.7455450962521563`*^9}, {3.7455451603407707`*^9, 
   3.745545230069354*^9}, 3.7455452969804993`*^9, 3.7455453595882*^9, 
   3.7528884267091*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], "4"], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.7455441380287*^9, 3.745544141535462*^9}, 
   3.745544788275506*^9, 3.74554481835036*^9, 3.7455448552290363`*^9, {
   3.7455450571437807`*^9, 3.7455450962521563`*^9}, {3.7455451603407707`*^9, 
   3.745545230069354*^9}, 3.7455452969804993`*^9, 3.7455453595882*^9, 
   3.752888426710449*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.752888426711302*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {
    Rational[-1, 2], -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.752888426711726*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, 0, 
    Rational[-1, 2], -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.7528884267126017`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], "4"], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7455441380287*^9, 3.745544141535462*^9}, 
   3.745544788275506*^9, 3.74554481835036*^9, 3.7455448552290363`*^9, {
   3.7455450571437807`*^9, 3.7455450962521563`*^9}, {3.7455451603407707`*^9, 
   3.745545230069354*^9}, 3.7455452969804993`*^9, 3.7455453595882*^9, 
   3.752888426713335*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.752888426714075*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.7528884267145443`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Scaling", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}]}]}], TraditionalForm]]],
 "}:"
}], "Subsubsection",
 CellChangeTimes->{{3.745479957922834*^9, 3.745479961587041*^9}, {
  3.745480001058833*^9, 3.745480015091711*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{"UF", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "q"}], ")"}], "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "2"}], "\[Rule]", "qq"}], ",", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "\[Rule]", 
       RowBox[{"y", "+", 
        RowBox[{"qq", "/", "4"}]}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"uf", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qq", "\[Rule]", "1"}], ",", 
      RowBox[{"y", "\[Rule]", "x"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745480026042295*^9, 3.745480048462083*^9}, {
   3.745545263179229*^9, 3.745545265619722*^9}, 3.745545385636416*^9, {
   3.745546455595395*^9, 3.745546463416667*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", "y", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.745545387125409*^9, {3.7455464571235228`*^9, 3.745546464290441*^9}, 
   3.752888426783489*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], "4"], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.745545387125409*^9, {3.7455464571235228`*^9, 3.745546464290441*^9}, 
   3.752888426784966*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.752888426786562*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}]}],
  SequenceForm["U: ", {-1, 
    Rational[-1, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.752888426787504*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}],
  SequenceForm["F ", {-1, 
    Rational[-1, 2], -1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.752888426788542*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"x", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.745545387125409*^9, {3.7455464571235228`*^9, 3.745546464290441*^9}, 
   3.7528884267896338`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.752888426790567*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.7528884267911243`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalings obtained from top facets of Newton Polytope:", "Subsection",
 CellChangeTimes->{
  3.745480076285625*^9, {3.745480129859466*^9, 3.745480130674302*^9}}],

Cell[CellGroupData[{

Cell["Scaling {-1,-1}:", "Subsubsection",
 CellChangeTimes->{{3.745480083891574*^9, 3.745480097170189*^9}, 
   3.745650847714429*^9, 3.745653879823258*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.745480100808346*^9, 3.745480147566308*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.752888426813066*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.75288842681361*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, -1, -2, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.752888426814377*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.75288842681485*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.752888426815196*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 126, 1, 82, "Section"],
Cell[708, 25, 1068, 38, 77, "Text"],
Cell[CellGroupData[{
Cell[1801, 67, 118, 1, 32, "Subsection"],
Cell[1922, 70, 175, 3, 64, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2146, 79, 113, 1, 82, "Section"],
Cell[2262, 82, 22158, 588, 2044, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24457, 675, 101, 1, 82, "Section"],
Cell[CellGroupData[{
Cell[24583, 680, 118, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[24726, 685, 1455, 40, 86, "Input"],
Cell[26184, 727, 1733, 40, 58, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27966, 773, 125, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[28116, 778, 1104, 34, 64, "Input"],
Cell[29223, 814, 994, 17, 41, "Output"],
Cell[30220, 833, 1290, 27, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31559, 866, 303, 6, 32, "Subsection"],
Cell[31865, 874, 1849, 47, 86, "Input"],
Cell[33717, 923, 110, 2, 30, "Text"],
Cell[33830, 927, 4791, 112, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38658, 1044, 204, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[38887, 1050, 628, 16, 41, "Input"],
Cell[39518, 1068, 1551, 35, 61, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41118, 1109, 249, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[41392, 1116, 808, 23, 64, "Input"],
Cell[42203, 1141, 1499, 32, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43751, 1179, 261, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[44037, 1186, 162, 3, 41, "Input"],
Cell[44202, 1191, 1648, 36, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45887, 1232, 209, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[46121, 1239, 1170, 33, 130, "Input"],
Cell[47294, 1274, 2307, 57, 41, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49674, 1339, 355, 6, 117, "Section"],
Cell[CellGroupData[{
Cell[50054, 1349, 188, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[50267, 1357, 951, 29, 89, "Input"],
Cell[51221, 1388, 1385, 29, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52643, 1422, 2073, 58, 218, "Input"],
Cell[54719, 1482, 1589, 34, 41, "Output"],
Cell[56311, 1518, 1430, 29, 41, "Output"],
Cell[57744, 1549, 2440, 61, 58, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60233, 1616, 190, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[60448, 1624, 976, 29, 89, "Input"],
Cell[61427, 1655, 1339, 28, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62803, 1688, 2074, 58, 196, "Input"],
Cell[64880, 1748, 1561, 33, 41, "Output"],
Cell[66444, 1783, 1402, 28, 41, "Output"],
Cell[67849, 1813, 2414, 61, 58, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70312, 1880, 168, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[70505, 1886, 1968, 50, 108, "Input"],
Cell[72476, 1938, 2753, 71, 129, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75290, 2016, 132, 3, 82, "Section"],
Cell[CellGroupData[{
Cell[75447, 2023, 120, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[75592, 2028, 133, 2, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[75750, 2034, 1025, 29, 64, "Input"],
Cell[CellGroupData[{
Cell[76800, 2067, 256, 3, 23, "Print"],
Cell[77059, 2072, 401, 9, 23, "Print"],
Cell[77463, 2083, 451, 9, 23, "Print"]
}, Open  ]],
Cell[77929, 2095, 673, 20, 58, "Output"],
Cell[CellGroupData[{
Cell[78627, 2119, 411, 8, 23, "Print"],
Cell[79041, 2129, 245, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79347, 2139, 301, 11, 45, "Subsubsection"],
Cell[CellGroupData[{
Cell[79673, 2154, 2531, 76, 183, "Input"],
Cell[82207, 2232, 1206, 33, 58, "Output"],
Cell[83416, 2267, 900, 24, 61, "Output"],
Cell[CellGroupData[{
Cell[84341, 2295, 340, 5, 23, "Print"],
Cell[84684, 2302, 570, 15, 41, "Print"],
Cell[85257, 2319, 618, 16, 41, "Print"]
}, Open  ]],
Cell[85890, 2338, 623, 16, 61, "Output"],
Cell[CellGroupData[{
Cell[86538, 2358, 493, 10, 23, "Print"],
Cell[87034, 2370, 331, 5, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87426, 2382, 348, 12, 45, "Subsubsection"],
Cell[CellGroupData[{
Cell[87799, 2398, 2290, 73, 183, "Input"],
Cell[90092, 2473, 1016, 31, 58, "Output"],
Cell[91111, 2506, 708, 22, 61, "Output"],
Cell[CellGroupData[{
Cell[91844, 2532, 292, 4, 23, "Print"],
Cell[92139, 2538, 522, 14, 41, "Print"],
Cell[92664, 2554, 568, 15, 41, "Print"]
}, Open  ]],
Cell[93247, 2572, 433, 14, 61, "Output"],
Cell[CellGroupData[{
Cell[93705, 2590, 445, 9, 23, "Print"],
Cell[94153, 2601, 283, 4, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94509, 2613, 166, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[94700, 2619, 155, 2, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[94880, 2625, 916, 29, 64, "Input"],
Cell[CellGroupData[{
Cell[95821, 2658, 241, 3, 23, "Print"],
Cell[96065, 2663, 427, 11, 23, "Print"],
Cell[96495, 2676, 496, 13, 23, "Print"],
Cell[96994, 2691, 393, 8, 23, "Print"],
Cell[97390, 2701, 230, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

